Implementation of Strong Numerical Methods of Orders 0.5, 1.0, 1.5, 2.0, 2.5, and 3.0 for Ito SDEs with Non-Commutative Noise Based on the Unified Taylor-Ito and Taylor-Stratonovich Expansions and Multiple Fourier-Legendre Series

The article is devoted to the implementation of strong numerical methods with convergence orders $0.5,$ $1.0,$ $1.5,$ $2.0,$ $2.5,$ and $3.0$ for Ito stochastic differential equations with multidimensional non-commutative noise based on the unified Taylor--Ito and Taylor-Stratonovich expansions and multiple Fourier-Legendre series. Algorithms for the implementation of these methods are constructed and a package of programs in the Python programming language is presented. An important part of this software package, concerning the mean-square approximation of iterated Ito and Stratonovich stochastic integrals of multiplicities 1 to 6 with respect to components of the multidimensional Wiener process is based on the method of generalized multiple Fourier series. More precisely, we used the multiple Fourier-Legendre series converging in the sense of norm in Hilbert space $L_2([t, T]^k)$ $(k=1,\ldots,6)$ for the mean-square approximation of iterated Ito and Stratonovich stochastic integrals.

==> listings/initialization/database.py <==
import csv
import logging
import os

import sympy as sp

import config as c
from tools import fsys
from tools.database import execute
from tools.fsys import get_files

logger = logging.getLogger(__name__)


def initdb():
    """
    Initializes database with necessary table drivers
    """

    if not fsys.is_locked(".db.lock"):
        logger.info("Initializing database...")
        create_files_table()
        create_c_table()
        fsys.lock(".db.lock")
    else:
        logger.info("Updating database...")
        update_coefficients()


def create_files_table():
    """
    Initializes the Fourier-Legendre coefficients table
    """
    execute("DROP TABLE IF EXISTS `files`")
    execute(
        "CREATE TABLE `files` ("
        "    `id`   integer PRIMARY KEY AUTOINCREMENT,"
        "    `name` text unique"
        ")"
    )


def create_c_table():
    """
    Initializes the Fourier-Legendre coefficients table
    """
    execute("DROP TABLE IF EXISTS `C`")
    execute(
        "CREATE TABLE `C` ("
        "    `id`    integer PRIMARY KEY AUTOINCREMENT,"
        "    `index` text unique,"
        "    `value` text,"
        "    `value_f` double"
        ")"
    )

    update_coefficients()


def update_coefficients():
    """
    Updates the Fourier-Legendre coefficients table
    """
    files = get_files(c.csv, r'c_.*\.csv')
    loaded_files = [record[0] for record in execute("SELECT `name` FROM `files`")]
    difference = [f for f in files if f not in loaded_files]

    rows = []
    for file in difference:

        with open(os.path.join(file)) as f:
            reader = csv.reader(f, delimiter=';', quotechar='"')
            for row in reader:
                if len(rows) > c.read_buffer_size:
                    execute(f"INSERT INTO `C` (`index`, `value`, `value_f`) VALUES {','.join(rows)}")
                    rows.clear()

                rows.append(f"('{row[0]}', '{row[1]}', {float(sp.sympify(row[1]).evalf())})")

        execute(f"INSERT INTO `files` (`name`) VALUES ('{file}')")

    if len(rows) > 0:
        execute(f"INSERT INTO `C` (`index`, `value`, `value_f`) VALUES {','.join(rows)}")


==> listings/initialization/initialization.py <==
from config import database
from init.database import initdb
from tools.database import connect, disconnect


def initialization():
    """
    Initializes various components of application
    """
    connect(database)
    initdb()
    disconnect()


==> listings/linear/dindet.py <==
import numpy as np
import scipy.linalg as sci


def dindet(n: int, k: int, m_a: np.ndarray, m_b: np.ndarray, dt: float):
    """
    Algorithm 11.2 [61]
    Parameters
    ==========
    n : int
    k : int
    m_a : numpy.array
    m_b : numpy.array
    dt : float
    Returns
    =======
    m_ad : numpy.array
    m_bd : numpy.array
    """
    m_okn = np.zeros((k, n))
    m_okk = np.zeros((k, k))
    m_idt = np.eye(n + k) * dt
    m_aa = np.vstack((np.hstack((m_a, m_b)),
                      np.hstack((m_okn, m_okk))))
    m_ex_aah = sci.expm(m_aa.dot(m_idt))
    m_ad = m_ex_aah[:n, :n]
    m_bd = m_ex_aah[:n, n:(n + k)]
    return m_ad, m_bd


==> listings/linear/distortions.py <==
import numpy as np
from sympy import lambdify, sympify


class AbstractDistortion:
    def t(self, t: float):
        raise NotImplementedError("Method t is not implemented")


class Symbolic(AbstractDistortion):

    def __init__(self, fn: str):
        from sympy.abc import t
        self._u = lambdify(t, sympify(fn), "numpy")

    def t(self, t):
        return self._u(t)


class ComplexDistortion(AbstractDistortion):
    """
    Vector function u(t)
    """

    def __init__(self, n: int, mat_u: np.ndarray):
        self._mat_u = mat_u
        self._mat_ut = np.ndarray(shape=(n, 1), dtype=float)

    def t(self, t: float):
        """
        Provides vector function u(t)  at moment t

        Parameters
        ----------
        t : float
            moment of time
        Returns
        -------
        numpy.ndarray
            column u(t)
        """
        for i in range(self._mat_u.shape[0]):
            self._mat_ut[i][0] = self._mat_u[i][0].t(t)
        return self._mat_ut


==> listings/linear/integration.py <==
import numpy as np
from numpy import transpose

from mathematics.sde.linear.matrix import diagonal_to_column


class Integral:
    """
    Provides numerical integration
    """

    def __init__(self, n: int):
        self.n, self.t0, self.tk, self.dt, self.t = \
            n, 0, 0, 0, 0
        self.m_a, self.m_ad, self.m_bd, self.m_h, self.m_fd, self.distortion = \
            None, None, None, None, None, None
        self.m_x0, self.m_mx0, self.m_dx0, self.m_xt, self.m_mx, self.m_dx = \
            None, None, None, np.ndarray((n, 0)), np.ndarray((n, 0)), np.ndarray((n, 0))
        self.v_yt, self.v_my, self.v_dy, self.v_t = \
            [], [], [], []
        self.v_ry = []

    def integrate(self):
        """
        Performs numerical integration
        """
        higher_limit = self.t + int((self.tk - self.t0) / self.dt + 1)
        lower_limit = self.t

        self.m_xt = np.hstack((self.m_xt, np.ndarray((self.n, higher_limit - lower_limit))))
        self.m_mx = np.hstack((self.m_mx, np.ndarray((self.n, higher_limit - lower_limit))))
        self.m_dx = np.hstack((self.m_dx, np.ndarray((self.n, higher_limit - lower_limit))))

        for self.t in range(lower_limit, higher_limit):
            t = self.t0 + self.t * self.dt
            ft = np.random.randn(self.n, 1)
            mat_ut = self.distortion.t(t)

            # solution of sde
            xt = self.m_ad.dot(self.m_x0) + self.m_bd.dot(mat_ut) + self.m_fd.dot(ft)
            # exit process of stochastic system
            self.m_xt[:, self.t] = xt[:, 0]
            self.v_yt.append(self.m_h.dot(xt)[0][0])

            # expectation of solution of sde
            mx = self.m_ad.dot(self.m_mx0) + self.m_bd.dot(mat_ut)
            # expectation of exit process
            self.m_mx[:, self.t] = mx[:, 0]
            self.v_my.append(self.m_h.dot(mx)[0][0])

            # dispersion of solution of sde
            dx = self.m_ad.dot(self.m_dx0).dot(np.transpose(self.m_ad)) + self.m_fd.dot(np.transpose(self.m_fd))
            # dispersion of exit process
            self.m_dx[:, self.t] = diagonal_to_column(dx)[:, 0]
            self.v_dy.append(self.m_h.dot(dx).dot(transpose(self.m_h))[0][0])

            self.v_t.append(t)

            self.m_x0, self.m_mx0, self.m_dx0 = xt, mx, dx


==> listings/linear/matrix.py <==
import numpy as np


class NotASquareMatrix(Exception):
    pass


def vec_to_eye(vector):
    """
    Converts vector to eye matrix
    Parameters
    ==========
    vector : iterable
    Returns
    =======
    numpy.ndarray
    """
    n = len(vector)
    matrix = np.zeros((n, n))

    for i in range(len(matrix)):
        matrix[i][i] = vector[i]

    return matrix


def diagonal_to_column(matrix):
    """
    Converts diagonal  matrix to column vector
    Parameters
    ==========
    matrix : numpy.ndarray
    Returns
    =======
    column : numpy.ndarray
    """
    height = np.shape(matrix)[0]
    if height != np.shape(matrix)[1]:
        raise NotASquareMatrix()

    column = np.zeros((height, 1))
    for i in range(height):
        column[i][0] = matrix[i][i]

    return column


==> listings/linear/stoch.py <==
import numpy as np

from mathematics.sde.linear.dindet import dindet
from mathematics.sde.linear.matrix import vec_to_eye


def stoch(n: int, m_a: np.ndarray, m_f: np.ndarray, dt: float):
    """
    Root function for set of algorithms implemented below
    Parameters
    ==========
    n : int
    m_a : numpy.ndarray
    m_f : numpy.ndarray
    dt : float
    Returns
    =======
    numpy.ndarray
    """
    v_l2, m_s, m_d1 = algorithm_11_2(n, m_a, m_f, dt)
    mat_l = vec_to_eye(np.sqrt(v_l2))
    return m_s.dot(mat_l)


def algorithm_11_2(n: int, m_a: np.ndarray, m_f: np.ndarray, dt: float):
    """
    Parameters
    ==========
    n : int
    m_a : numpy.ndarray
    m_f : numpy.ndarray
    dt : float
    Returns
    =======
    eigenvalues : numpy.ndarray
    eigenvectors : numpy.ndarray
    m_d1 : numpy.ndarray
    """
    m_ac = algorithm_11_5(n, m_a)
    m_g = m_f.dot(np.transpose(m_f))
    m_gv = algorithm_11_3(n, m_g)
    m_dd, m_dv = dindet(int(n * (n + 1) / 2), 1, m_ac, m_gv, dt)
    m_d1 = algorithm_11_4(n, m_dv)
    eigenvalues, eigenvectors = np.linalg.eig(m_d1)
    return eigenvalues, eigenvectors, m_d1


def algorithm_11_3(n: int, m_g: np.ndarray):
    """ 
    Algorithm 11.3 [61]
    Parameters
    ----------
    n : int
    m_g : numpy.ndarray
    Returns
    -------
    m_vec : numpy.ndarray
        column vector
    """
    i2 = 0
    v_size = 0
    for i in range(n):
        n2 = n - i
        for j in range(n2):
            if v_size < j + i2:
                v_size = j + i2
        i2 = i2 + n - i

    m_vec = np.ndarray((v_size + 1, 1))

    i2 = 0
    for i in range(n):
        n2 = n - i
        for j in range(n2):
            m_vec[j + i2][0] = m_g[j][j + i]
        i2 = i2 + n - i

    return m_vec


def algorithm_11_4(n: int, m_dv: np.ndarray):
    """ 
    Algorithm 11.4 [61]    
    Parameters
    ----------
    n : int
    m_dv : numpy.ndarray
    Returns
    -------
    m_d1 : numpy.ndarray
    """
    i2 = 0
    size = 0
    for i in range(n):
        n2 = n - i
        for j in range(n2):
            if size < j + i:
                size = j + i
        i2 = i2 + n - i

    m_d1 = np.ndarray((size + 1, size + 1))

    i2 = 0
    for i in range(n):
        n2 = n - i
        for j in range(n2):
            m_d1[j][j + i] = m_dv[j + i2][0]
            m_d1[j + i][j] = m_dv[j + i2][0]
        i2 = i2 + n - i

    return m_d1


def algorithm_11_5(n: int, m_a: np.ndarray):
    """ 
    Algorithm 11.5 [61]
    Parameters
    ----------
    n : int
    m_a : numpy.ndarray
    Returns
    -------
    m_ac : numpy.ndarray
    """
    r = 0
    v_size = 0
    h_size = 0

    for i in range(n):
        n2 = n - i
        for j in range(n2):
            o = 0
            for k in range(n):
                n3 = n - k
                for m in range(n3):
                    if v_size < m + o:
                        v_size = m + o
                    if h_size < r:
                        h_size = r
                o = o + n - k
            r = r + 1

    m_ones = np.zeros((n, n))
    m_ac = np.ndarray((v_size + 1, h_size + 1))

    r = 0
    for i in range(n):
        n2 = n - i
        for j in range(n2):
            i2 = j + i
            m_ones[j][i2] = 1
            m_ones[i2][j] = 1
            m_one_a = m_ones.dot(np.transpose(m_a)) + m_a.dot(m_ones)
            o = 0
            for k in range(n):
                n3 = n - k
                for m in range(n3):
                    m_ac[m + o][r] = m_one_a[m][m + k]
                o = o + n - k
            m_ones = np.zeros((n, n))
            r = r + 1

    return m_ac


==> listings/main_linear.py <==
#!/usr/bin/env python
from time import time

import numpy as np
import plotly.graph_objects as go
from numpy import transpose

from mathematics.sde.linear.dindet import dindet
from mathematics.sde.linear.distortions import ComplexDistortion
from mathematics.sde.linear.distortions_input import const, polynomial, harmonic, zero
from mathematics.sde.linear.integration import Integral
from mathematics.sde.linear.stoch import stoch
from tools.input import input_matrix


def main():
    """
    Performs modeling of linear stochastic systems
    """
    print("""
    NUMERICAL SOLUTION OF LINEAR
    STATIONARY SYSTEM OF STOCHASTIC
    DIFFERENTIAL EQUATIONS
    
    dx = AX dt + BU dt + F df, X(0) = X0
    Y = HX
    
    X - size n x 1, Y - size 1 x 1, U - size k x 1
    f - size m x 1, A - size n x n, B - size n x k
    F - size n x m, H - size 1 x n    
    
    n, k, m >= 1
    """)

    # input sizes
    n = int(input("n = ? (n >= 1)\n"))
    while n < 1:
        n = int(input("input new n = ? (n >= 1)\n"))

    k = int(input("k = ? (k >= 1)\n"))
    while k < 1:
        k = int(input("input new k = ? (k >= 1)\n"))

    m = int(input("m = ? (m >= 1)\n"))
    while m < 1:
        m = int(input("input new m = ? (m >= 1)\n"))

    # input matrices
    print("A = ? - n x n")
    mat_a = input_matrix(n, n, " ").astype(float)

    print("B = ? - n x k")
    mat_b = input_matrix(n, k, " ").astype(float)

    print("F = ? - n x m")
    mat_f = input_matrix(n, m, " ").astype(float)

    print("H = ? - 1 x n")
    mat_h = input_matrix(1, n, " ").astype(float)

    print("x0 = ? - n x 1")
    mat_x0 = input_matrix(n, 1, " ").astype(float)
    print(transpose(mat_x0))

    # integration range
    dt = float(input("dt = ? (dt > 0)\n"))
    t0 = float(input("t0 = ?\n"))
    tk = float(input("tk = ? (tk > t0 + dt)\n"))

    while dt <= 0 or t0 > tk - dt:
        dt = float(input("input new dt = ? (dt > 0)\n"))
        t0 = float(input("input new t0 = ?\n"))
        tk = float(input("input new tk = ? (tk > t0 + dt)\n"))

    integral = Integral(4)

    integral.k, integral.m, integral.dt, integral.t0, integral.tk = \
        k, m, dt, t0, tk

    integral.m_a = mat_a

    integral.mat_b = mat_b

    integral.mat_f = mat_f

    integral.m_h = mat_h

    integral.m_x0 = mat_x0

    integral.m_mx0 = mat_x0

    integral.m_dx0 = np.zeros((integral.n, integral.n))

    print("""
    CALCULATION OF MATRICES OF DYNAMICAL 
    PART OF SOLUTION - Ad AND DETERMINISTIC 
    PART OF SOLUTION - Bd (ALGORITHM 11.2)
    """)

    integral.m_ad, integral.m_bd = dindet(integral.n, integral.k, integral.m_a, integral.mat_b, integral.dt)

    print("Ab =")
    print(integral.m_ad)
    print("Bb =")
    print(integral.m_bd)

    print("""
    CALCULATION OF MATRIX OF STOCHASTIC
    PART OF SOLUTION - Fd (ALGORITHM 11.6)	
    """)

    integral.m_fd = stoch(integral.n, integral.m_a, integral.mat_f, integral.dt)

    print("Fd = ")
    print(integral.m_fd)

    mat_u = np.array([[object]] * integral.k)
    for i in range(integral.k):
        keysym = input("\nkey = ? [c,p,h,o]\n")
        if keysym == "c":
            mat_u[i][0] = const()

        elif keysym == "p":
            mat_u[i][0] = polynomial()

        elif keysym == "h":
            mat_u[i][0] = harmonic()

        elif keysym == "o":
            mat_u[i][0] = zero()

    integral.distortion = ComplexDistortion(integral.k, mat_u)

    print("\nwhich trajectories do you want to be shown?")
    trajectories = np.array(input().strip().split(" ")).astype(int)
    print("\ncalculating...")

    while True:
        start_time = time()
        integral.integrate()
        print(f"integration took {(time() - start_time):.3f} seconds")

        # create traces
        fig1 = go.Figure()
        fig2 = go.Figure()
        for i in trajectories:
            fig1.add_trace(
                go.Scatter(
                    x=integral.v_t, y=integral.m_xt[i],
                    mode="lines",
                    name=f"component {i}"
                )
            )
            fig1.add_trace(
                go.Scatter(
                    x=integral.v_t, y=integral.m_mx[i],
                    mode="lines",
                    name=f"expectation of component {i}"
                )
            )
            fig2.add_trace(
                go.Scatter(
                    x=integral.v_t, y=integral.m_dx[i],
                    mode="lines",
                    name=f"dispersion of component {i}"
                )
            )
        fig1.show()
        fig2.show()

        integral.tk = integral.tk * 2

        if input("\nnext?\n") != "y":
            break


if __name__ == "__main__":
    main()


==> listings/main_new_c.py <==
#!/usr/bin/env python
import logging
import os
from datetime import datetime
from multiprocessing import cpu_count, Pool
from pprint import pprint

from config import csv, new_c_portion_size
from mathematics.sde.nonlinear.new_c import thread_c, split_task


def main():
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s - %(levelname)s - %(message)s",
        datefmt="%H:%M:%S"
    )
    logger = logging.getLogger(__name__)

    filename = os.path.join(csv, f"c_{datetime.now().strftime('%d-%m-%Y_%H-%M-%S')}.csv")
    logging.info(f"Writing to file {filename}")

    tasks = [
        (((57, 58), (57, 58), (57, 58)), (0, 0, 0)),
        # (((0, 56), (0, 56), (0, 56)), (0, 0, 0)),
        #
        # (((0, 15), (0, 15)), (0, 1)),
        # (((0, 15), (0, 15)), (1, 0)),
        # (((0, 15), (0, 15), (0, 15)), (0, 0, 0, 0)),
        #
        # (((0, 6), (0, 6), (0, 6)), (0, 0, 1)),
        # (((0, 6), (0, 6), (0, 6)), (0, 1, 0)),
        # (((0, 6), (0, 6), (0, 6)), (1, 0, 0)),
        # (((0, 6), (0, 6), (0, 6), (0, 6), (0, 6)), (0, 0, 0, 0, 0)),
        #
        # (((0, 2), (0, 2)), (0, 2)),
        # (((0, 2), (0, 2)), (1, 1)),
        # (((0, 2), (0, 2)), (2, 0)),
        # (((0, 2), (0, 2), (0, 2), (0, 2)), (0, 0, 0, 1)),
        # (((0, 2), (0, 2), (0, 2), (0, 2)), (0, 0, 1, 0)),
        # (((0, 2), (0, 2), (0, 2), (0, 2)), (0, 1, 0, 0)),
        # (((0, 2), (0, 2), (0, 2), (0, 2)), (1, 0, 0, 0)),
        # (((0, 2), (0, 2), (0, 2), (0, 2), (0, 2)), (0, 0, 0, 0, 0)),
        # (((0, 2), (0, 2), (0, 2), (0, 2), (0, 2), (0, 2)), (0, 0, 0, 0, 0, 0)),
    ]

    with Pool(cpu_count()) as p:

        for t in tasks:

            logger.info(f"Running task {t}")

            for chunk in chunks(split_task(t), new_c_portion_size):
                c = p.map(thread_c, chunk)
                c.append("")

                with open(filename, "a") as f:
                    f.write("\n".join(c))
                    f.close()

                logger.info(f"The portion of C has been written {chunk[0]}-{chunk[-1]}")

    logger.info("Generation has been done")


def chunks(lst, n):
    for i in range(0, len(lst), n):
        yield lst[i:i + n]


if __name__ == "__main__":
    main()


==> listings/main_nonlinear.py <==
#!/usr/bin/env python
import logging
import sys

import numpy as np
import plotly.graph_objects as go
from sympy import Matrix

from config import database, recursion_limit
from init.initialization import initialization
from mathematics.sde.nonlinear.drivers.euler import euler
from mathematics.sde.nonlinear.drivers.milstein import milstein
from mathematics.sde.nonlinear.drivers. \
    strong_taylor_ito_1p5 import strong_taylor_ito_1p5
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_2p0 import strong_taylor_ito_2p0
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_2p5 import strong_taylor_ito_2p5
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_3p0 import strong_taylor_ito_3p0
from mathematics.sde.nonlinear.symbolic.coefficients.c import C


# from mathematics.sde.nonlinear.drivers. \
#     strong_taylor_stratonovich_1p0 import strong_taylor_stratonovich_1p0
# from mathematics.sde.nonlinear.drivers. \
#     strong_taylor_stratonovich_1p5 import strong_taylor_stratonovich_1p5
# from mathematics.sde.nonlinear.drivers. \
#     strong_taylor_stratonovich_2p0 import strong_taylor_stratonovich_2p0
# from mathematics.sde.nonlinear.drivers. \
#     strong_taylor_stratonovich_2p5 import strong_taylor_stratonovich_2p5
# from mathematics.sde.nonlinear.drivers. \
#     strong_taylor_stratonovich_3p0 import strong_taylor_stratonovich_3p0
from tools.database import connect, disconnect


def main():
    """
    Performs modeling of nonlinear stochastic systems
    """

    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s - %(levelname)s - %(message)s",
        datefmt="%H:%M:%S"
    )

    sys.setrecursionlimit(recursion_limit)

    initialization()

    connect(database)

    y0 = np.array([
        [1],
        [1.5]
    ])

    m_a = Matrix([
        "-5 * x1",
        "-5 * x2"
    ])

    m_b = Matrix([
        ["0.5 * sin(x1)", "x2"],
        ["x2", "0.5 * cos(x1)"]
    ])

    taylor_low_order = (y0, m_a, m_b, (0, 0.07, 20))
    taylor_higher_orders = (y0, m_a, m_b, 0.1, (0, 0.07, 20))

    C.preload(56, 56, 56, 56, 56)

    fig1 = go.Figure()
    fig2 = go.Figure()

    # Euler
    np.random.seed(703)
    y, t = euler(*taylor_low_order)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 0.5"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 0.5"
        )
    )

    # Taylor 1.0
    np.random.seed(703)
    y, t = milstein(*taylor_higher_orders)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 1.0"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 1.0"
        )
    )

    # Taylor 1.5
    np.random.seed(703)
    y, t = strong_taylor_ito_1p5(*taylor_higher_orders)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 1.5"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 1.5"
        )
    )

    # Taylor 2.0
    np.random.seed(703)
    y, t = strong_taylor_ito_2p0(*taylor_higher_orders)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 2.0"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 2.0"
        )
    )

    # Taylor 2.5
    np.random.seed(703)
    y, t = strong_taylor_ito_2p5(*taylor_higher_orders)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 2.5"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 2.5"
        )
    )

    # Taylor 3.0
    np.random.seed(703)
    y, t = strong_taylor_ito_3p0(*taylor_higher_orders)
    fig1.add_trace(
        go.Scatter(
            x=t, y=np.array(y[0, :]).astype(float),
            mode="lines",
            name="Order 3.0"
        )
    )
    fig2.add_trace(
        go.Scatter(
            x=t, y=np.array(y[1, :]).astype(float),
            mode="lines",
            name="Order 3.0"
        )
    )
    fig1.show()
    fig2.show()

    disconnect()


if __name__ == "__main__":
    main()


==> listings/nonlinear/c.py <==
from sympy import S, integrate

from mathematics.sde.nonlinear.legendre_polynomial import polynomial


def get_c(indices: tuple, weights: tuple):
    """
    Calculates the Fourier-Legendre coefficient depending on indices and weights
    Parameters
    ==========
    indices : tuple
        indices of the Fourier-Legendre coefficient
    weights : tuple
        weights of the Fourier-Legendre coefficient
    Returns
    =======
    sympy.Rational
    """
    from sympy.abc import x, y
    # multiplicity of iterated integral which is the Fourier-Legendre coefficient
    n = len(indices)
    w = list(reversed(weights))
    c = S.One

    for i in reversed(range(1, n)):
        c = integrate(polynomial(indices[i]) * (x + 1) ** w[i] * c, (x, -1, y)).subs(y, x)
    c = integrate(polynomial(indices[0]) * (x + 1) ** w[0] * c, (x, -1, 1))

    if sum(w) % 2 == 0:
        return c
    else:
        return -c


==> listings/nonlinear/coefficients/c.py <==
import logging

from sympy import sympify, Function

import tools.database as db
from mathematics.sde.nonlinear.c import get_c


class C(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    _preloaded = dict()

    def __new__(cls, indices: tuple, weights: tuple, to_float=True, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed indices and weights
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C
            calculated value or symbolic expression
        """
        if not len(indices) == len(weights):
            return super(C, cls).__new__(cls, indices, weights, **kwargs)

        index = f"{':'.join([str(i) for i in indices])}_{':'.join([str(i) for i in weights])}"
        try:
            return cls._value(index, to_float)

        except KeyError:
            respond = cls._download_one(index)
            if len(respond) != 0:
                cls._preloaded[respond[0][0]] = respond[0][1]
                return cls._value(index, to_float)
            else:
                new_c = cls._calculate(index, indices, weights)
                cls._upload_one(new_c)
                cls._preloaded[new_c[0]] = new_c[1]
                return cls._value(index, to_float)

    @classmethod
    def _calculate(cls, index, indices, weights):
        new_c = get_c(indices, weights)
        return index, (new_c, sympify(new_c).evalf())

    @classmethod
    def _upload_one(cls, c):
        logging.info(f"C: ADDING NEW C_{c[0]} = {c[1][0]}")
        db.execute(f"INSERT INTO `C` (`index`, `value`, `value_f`) VALUES ('{c[0]}', '{c[1][0]}', {c[1][1]})")

    @classmethod
    def _unpack(cls, rows):
        return [(rows[i][0], (rows[i][1], rows[i][2])) for i in range(len(rows))]

    @classmethod
    def _value(cls, index, to_float):
        c = cls._preloaded[index]
        if to_float:
            return c[1]
        else:
            return sympify(c[0])

    @classmethod
    def _download_one(cls, index):
        logging.info(f"C: MISSING PRELOADED VERSION OF C_{index}")
        respond = db.execute(
            f"SELECT `index`, `value`, `value_f` FROM `C`"
            f"WHERE REGEXP(`index`, '^{index}$')"
        )
        return cls._unpack(respond)

    @classmethod
    def preload(cls, *args):
        """
        Updates dictionary of the preloaded Fourier-Legendre coefficients
        Note: weights are not accepted, such coefficients are loaded
        with all available weights
        Parameters
        ==========
        args
            Indices for the Fourier-Legendre coefficients 
            to download them from database
        """
        logging.info(f"C: PRELOADING COEFFICIENTS {args}")

        query = []
        for q in range(len(args)):
            numbers = [int(char) for char in str(args[q] + 1)]
            pattern = []

            for i in range(1, len(numbers)):
                pattern.append("[0-9]" * i)

            for i in range(len(numbers)):
                p = []
                for j in range(len(numbers)):
                    if j < i:
                        p.append(str(numbers[j]))
                    elif i == j:
                        p.append(f"[0-{numbers[j] - 1}]")
                    elif j > i:
                        p.append("[0-9]")
                pattern.append("".join(p))

            regex = f"^{':'.join(['|'.join(pattern) for _ in range(q + 2)])}_.*$"
            query.append(
                f"SELECT `index`, `value`, `value_f` FROM `C`"
                f"WHERE REGEXP(`index`, '{regex}')"
            )

        result = db.execute("\nUNION\n".join(query))
        cls._preloaded.update(cls._unpack(result))

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C
        """
        return C(*self.args, **hints)


==> listings/nonlinear/coefficients/c000.py <==
from math import sqrt

from sympy import sympify, Number, Function

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C000(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 4

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C000
            calculated value or symbolic expression
        """
        j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(dt, Number)):
            return super(C000, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1)) * \
               dt ** 1.5 * \
               C((j3, j2, j1), (0, 0, 0)) / 8

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C000
        """
        return C000(*self.args, **hints)


==> listings/nonlinear/coefficients/c0000.py <==
from math import sqrt

from sympy import sympify, Number, Function

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C0000(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C0000
            calculated value or symbolic expression
        """
        j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(dt, Number)):
            return super(C0000, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1)) * \
               dt ** 2 * \
               C((j4, j3, j2, j1), (0, 0, 0, 0)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C0000
        """
        return C0000(*self.args, **hints)


==> listings/nonlinear/coefficients/c00000.py <==
from math import sqrt

from sympy import sympify, Number, Function

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C00000(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C00000
            calculated value or symbolic expression
        """
        j5, j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(j5, Number) and
                isinstance(dt, Number)):
            return super(C00000, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1) *
            (j5 * 2 + 1)) * \
               dt ** 2.5 * \
               C((j5, j4, j3, j2, j1), (0, 0, 0, 0, 0)) / 32

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C00000
        """
        return C00000(*self.args, **hints)


==> listings/nonlinear/coefficients/c000000.py <==
from math import sqrt

from sympy import sympify, Number, Function

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C000000(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C000000
            calculated value or symbolic expression
        """
        j6, j5, j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(j5, Number) and
                isinstance(dt, Number)):
            return super(C000000, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1) *
            (j5 * 2 + 1) *
            (j6 * 2 + 1)) * \
               dt ** 3 * \
               C((j6, j5, j4, j3, j2, j1), (0, 0, 0, 0, 0, 0)) / 64

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C000000
        """
        return C000000(*self.args, **hints)


==> listings/nonlinear/coefficients/c0001.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C0001(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C0001
            calculated value or symbolic expression
        """
        j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(dt, Number)):
            return super(C0001, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1)) * \
               dt ** 3 * \
               C((j4, j3, j2, j1), (0, 0, 0, 1)) / 32

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C0001
        """
        return C0001(*self.args, **hints)


==> listings/nonlinear/coefficients/c001.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C001(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 4

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C001
            calculated value or symbolic expression
        """
        j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(dt, Number)):
            return super(C001, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1)) * \
               dt ** 2.5 * \
               C((j3, j2, j1), (0, 0, 1)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C001
        """
        return C001(*self.args, **hints)


==> listings/nonlinear/coefficients/c0010.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C0010(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C0010
            calculated value or symbolic expression
        """
        j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(dt, Number)):
            return super(C0010, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1)) * \
               dt ** 3 * \
               C((j4, j3, j2, j1), (0, 0, 1, 0)) / 32

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C0010
        """
        return C0010(*self.args, **hints)


==> listings/nonlinear/coefficients/c01.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C01(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C01
            calculated value or symbolic expression
        """
        j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(dt, Number)):
            return super(C01, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1)) * \
               dt ** 2 * \
               C((j2, j1), (0, 1)) / 8

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C01
        """
        return C01(*self.args, **hints)


==> listings/nonlinear/coefficients/c010.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C010(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 4

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C010
            calculated value or symbolic expression
        """
        j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(dt, Number)):
            return super(C010, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1)) * \
               dt ** 2.5 * \
               C((j3, j2, j1), (0, 1, 0)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C010
        """
        return C010(*self.args, **hints)


==> listings/nonlinear/coefficients/c0100.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C0100(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C0100
            calculated value or symbolic expression
        """
        j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(dt, Number)):
            return super(C0100, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1)) * \
               dt ** 3 * \
               C((j4, j3, j2, j1), (0, 1, 0, 0)) / 32

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C0100
        """
        return C0100(*self.args, **hints)


==> listings/nonlinear/coefficients/c02.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C02(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C02
            calculated value or symbolic expression
        """
        j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(dt, Number)):
            return super(C02, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1)) * \
               dt ** 3 * \
               C((j2, j1), (0, 2)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C02
        """
        return C02(*self.args, **hints)


==> listings/nonlinear/coefficients/c10.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C10(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C10
            calculated value or symbolic expression
        """
        j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(dt, Number)):
            return super(C10, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1)) * \
               dt ** 2 * \
               C((j2, j1), (1, 0)) / 8

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C10
        """
        return C10(*self.args, **hints)


==> listings/nonlinear/coefficients/c100.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C100(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 4

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C100
            calculated value or symbolic expression
        """
        j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(dt, Number)):
            return super(C100, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1)) * \
               dt ** 2.5 * \
               C((j3, j2, j1), (1, 0, 0)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C100
        """
        return C100(*self.args, **hints)


==> listings/nonlinear/coefficients/c1000.py <==
from math import sqrt

from sympy import sympify, Number, Function

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C1000(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C1000
            calculated value or symbolic expression
        """
        j4, j3, j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(j3, Number) and
                isinstance(j4, Number) and
                isinstance(dt, Number)):
            return super(C1000, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1) *
            (j3 * 2 + 1) *
            (j4 * 2 + 1)) * \
               dt ** 3 * \
               C((j4, j3, j2, j1), (1, 0, 0, 0)) / 32

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C1000
        """
        return C1000(*self.args, **hints)


==> listings/nonlinear/coefficients/c11.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C11(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C11
            calculated value or symbolic expression
        """
        j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(dt, Number)):
            return super(C11, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1)) * \
               dt ** 3 * \
               C((j2, j1), (1, 1)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C11
        """
        return C11(*self.args, **hints)


==> listings/nonlinear/coefficients/c20.py <==
from math import sqrt

from sympy import sympify, Function, Number

from mathematics.sde.nonlinear.symbolic.coefficients.c import C


class C20(Function):
    """
    Gives the Fourier-Legendre coefficient with requested indices and weights
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates the Fourier-Legendre coefficient object with needed
        indices and weights and calculates it
        Parameters
        ==========
        indices: tuple
            requested indices
        weights: tuple
            requested weights
        Returns
        =======
        symbolic.Rational or C20
            calculated value or symbolic expression
        """
        j2, j1, dt = sympify(args)

        if not (isinstance(j1, Number) and
                isinstance(j2, Number) and
                isinstance(dt, Number)):
            return super(C20, cls).__new__(cls, *args, **kwargs)

        return sqrt(
            (j1 * 2 + 1) *
            (j2 * 2 + 1)) * \
               dt ** 3 * \
               C((j2, j1), (2, 0)) / 16

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        C20
        """
        return C20(*self.args, **hints)


==> listings/nonlinear/drivers/euler.py <==
import logging
from time import time

import numpy as np
from sympy import lambdify, Matrix, symbols, MatrixSymbol, Symbol

from mathematics.sde.nonlinear.symbolic.schemes.euler import Euler


def euler(y0: np.array, a: Matrix, b: Matrix, times: tuple):
    """
    Performs modeling of Euler scheme
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Euler start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)

    # Symbols
    sym_i, sym_t = Symbol("i"), Symbol("t")
    sym_ksi = MatrixSymbol("ksi", 1, m)
    sym_y = Euler(sym_i, Matrix(args), a, b, dt, sym_ksi)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Euler subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(1, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Euler calculations are finished")

    return y, t


==> listings/nonlinear/drivers/milstein.py <==
import logging
from time import time

import numpy as np
from sympy import symbols, MatrixSymbol, Matrix, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.milstein import Milstein


def milstein(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Milstein scheme
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    q : tuple
        amount of independent random variables
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Milstein start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 1)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = Milstein(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Milstein subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Milstein calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_ito_1p5.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, symbols, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_ito_1p5 import StrongTaylorIto1p5


def strong_taylor_ito_1p5(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Ito scheme with convergence order 1.5 
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 1.5 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 1.5)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = StrongTaylorIto1p5(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 1.5 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 1.5 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_ito_2p0.py <==
import logging
from time import time

import numpy as np
from sympy import symbols, Matrix, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_ito_2p0 import StrongTaylorIto2p0


def strong_taylor_ito_2p0(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Ito scheme with convergence order 2.0
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.0 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 2)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = StrongTaylorIto2p0(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.0 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.0 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_ito_2p5.py <==
import logging
from time import time

import numpy as np
from sympy import symbols, Matrix, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_ito_2p5 import StrongTaylorIto2p5


def strong_taylor_ito_2p5(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Ito scheme with convergence order 2.5 
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.5 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 2.5)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 3, m)
    sym_y = StrongTaylorIto2p5(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.5 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 3, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 2.5 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_ito_3p0.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, symbols, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_ito_3p0 import StrongTaylorIto3p0


def strong_taylor_ito_3p0(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Ito scheme with convergence order 3.0
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 3.0 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 3)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 3, m)
    sym_y = StrongTaylorIto3p0(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 3.0 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 3, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Ito 3.0 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_stratonovich_1p0.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, symbols, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_stratonovich_1p0 import StrongTaylorStratonovich1p0


def strong_taylor_stratonovich_1p0(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Stratonovich scheme with convergence order 1.0
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Taylor-Stratonovich 1.0 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 1)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = StrongTaylorStratonovich1p0(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 1.0 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 1.0 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_stratonovich_1p5.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, MatrixSymbol, symbols, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_stratonovich_1p5 import StrongTaylorStratonovich1p5


def strong_taylor_stratonovich_1p5(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Stratonovich scheme with convergence order 1.5
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Stratonovich 1.5 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 1.5)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = StrongTaylorStratonovich1p5(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 1.5 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 1.5 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_stratonovich_2p0.py <==
import logging
from time import time

import numpy as np
from sympy import symbols, Matrix, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_stratonovich_2p0 import StrongTaylorStratonovich2p0


def strong_taylor_stratonovich_2p0(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Stratonovich scheme with convergence order 2.0
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Stratonovich 2.0 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 2)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 2, m)
    sym_y = StrongTaylorStratonovich2p0(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 2.0 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 2, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 2.0 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_stratonovich_2p5.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, symbols, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_stratonovich_2p5 import StrongTaylorStratonovich2p5


def strong_taylor_stratonovich_2p5(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Stratonovich scheme with convergence order 2.5
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Stratonovich 2.5 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 2.5)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 3, m)
    sym_y = StrongTaylorStratonovich2p5(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 2.5 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 3, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 2.5 calculations are finished")

    return y, t


==> listings/nonlinear/drivers/strong_taylor_stratonovich_3p0.py <==
import logging
from time import time

import numpy as np
from sympy import Matrix, symbols, MatrixSymbol, lambdify

from mathematics.sde.nonlinear.q import get_q
from mathematics.sde.nonlinear.symbolic.schemes.strong_taylor_stratonovich_3p0 import StrongTaylorStratonovich3p0


def strong_taylor_stratonovich_3p0(y0: np.array, a: Matrix, b: Matrix, k: float, times: tuple):
    """
    Performs modeling of Strong Taylor-Stratonovich scheme with convergence order 3.0
    Parameters
    ==========
    y0 : numpy.ndarray
        initial conditions
    a : numpy.ndarray
        vector function a
    b : numpy.ndarray
        matrix function b
    k : float
        precision constant
    times : tuple
        integration limits and step
    Returns
    =======
    y : numpy.ndarray
        vector of solution
    t : list
        list of time moments
    """
    start_time = time()

    logger = logging.getLogger(__name__)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong Taylor-Stratonovich 3.0 start")

    # Ranges
    n = b.shape[0]
    m = b.shape[1]
    t1 = times[0]
    dt = times[1]
    t2 = times[2]

    # Defining context
    args = symbols(f"x1:{n + 1}")
    ticks = int((t2 - t1) / dt)
    q = get_q(dt, k, 3)
    logger.info(f"[{(time() - start_time):.3f} seconds] Using C = {k}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using dt = {dt}")
    logger.info(f"[{(time() - start_time):.3f} seconds] Using q = {q}")

    # Symbols
    sym_i, sym_t = symbols("i t")
    sym_ksi = MatrixSymbol("ksi", q[0] + 3, m)
    sym_y = StrongTaylorStratonovich3p0(sym_i, Matrix(args), a, b, dt, sym_ksi, args, q)

    args_extended = list()
    args_extended.extend(args)
    args_extended.extend([sym_t, sym_ksi])

    # Compilation of formulas
    y_compiled = list()
    for tr in range(n):
        y_compiled.append(lambdify(args_extended, sym_y.subs(sym_i, tr), "numpy"))

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 3.0 subs are finished")

    # Substitution values
    t = [t1 + i * dt for i in range(ticks)]
    y = np.zeros((n, ticks))
    y[:, 0] = y0[:, 0]

    # Dynamic substitutions with integration
    for p in range(ticks - 1):
        values = [*y[:, p], t[p], np.random.randn(q[0] + 3, m)]
        for tr in range(n):
            y[tr, p + 1] = y_compiled[tr](*values)

    logger.info(f"[{(time() - start_time):.3f} seconds] Strong "
                f"Taylor-Stratonovich 3.0 calculations are finished")

    return y, t


==> listings/nonlinear/g.py <==
from sympy import Add, sympify, Number, diff

from mathematics.sde.nonlinear.symbolic.operator import Operator


class G(Operator):
    nargs = 3

    _dict = dict()

    def __new__(cls, *args, **kwargs):
        """
        Creates new G object with given args
        Parameters
        ==========
        args
            bunch of necessary arguments
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        c, f, dxs = sympify(args)

        if not ((isinstance(f, Number) or f.has(*dxs)) and
                not f.has(Operator)):
            return super(G, cls).__new__(cls, *args, **kwargs)

        return Add(*[c[i, 0] * diff(f, dxs[i])
                     for i in range(len(dxs))])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        G
        """
        return G(*self.args, **hints)


==> listings/nonlinear/ind.py <==
from sympy import sympify, Number, Function


class Ind(Function):
    """
    Indicator function
    """
    nargs = 2

    def __new__(cls, *args, **kwargs):
        """
        Creates new Ind object with given args
        Parameters
        ==========
        args
            bunch of necessary arguments
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2 = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(Ind, cls).__new__(cls, *args, **kwargs)

        if i1 == i2:
            return 1
        else:
            return 0

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        Ind
        """
        return Ind(*self.args, **hints)


==> listings/nonlinear/ito/i0.py <==
from math import sqrt

from sympy import Function, sympify, Number


class I0(Function):
    """
    Ito stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new I0 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(I0, cls).__new__(cls, *args, **kwargs)

        return ksi[0, i1] * sqrt(dt)

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I0
        """
        return I0(*self.args, **hints)


==> listings/nonlinear/ito/i00.py <==
from math import sqrt

from sympy import sympify, Number, Function, Add

from mathematics.sde.nonlinear.symbolic.ind import Ind


class I00(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I00 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(I00, cls).__new__(cls, *args, **kwargs)

        return \
            (ksi[0, i1] * ksi[0, i2] +
             Add(*[
                 (ksi[j1 - 1, i1] * ksi[j1, i2] -
                  ksi[j1, i1] * ksi[j1 - 1, i2]) /
                 sqrt(j1 ** 2 * 4 - 1)
                 for j1 in range(1, q + 1)]) -
             Ind(i1, i2)) * dt / 2

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I00
        """
        return I00(*self.args, **hints)


==> listings/nonlinear/ito/i000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c000 import C000
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I000(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new I000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(I000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C000(j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1])
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I000
        """
        return I000(*self.args, **hints)


==> listings/nonlinear/ito/i0000.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0000 import C0000
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I0000(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new I0000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(I0000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0000(j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3))
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I0000
        """
        return I0000(*self.args, **hints)


==> listings/nonlinear/ito/i00000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c00000 import C00000
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I00000(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new I00000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        i5 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, i5, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(i5, Number) and
                isinstance(q, Number) and
                isinstance(dt, Number)):
            return super(I00000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C00000(j5, j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] * ksi[j5, i5] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] * ksi[j5, i5] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] * ksi[j5, i5] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] * ksi[j5, i5] -
             Ind(i1, i5) * Ind(j1, j5) * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] * ksi[j5, i5] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] * ksi[j5, i5] -
             Ind(i2, i5) * Ind(j2, j5) * ksi[j1, i1] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] * ksi[j5, i5] -
             Ind(i3, i5) * Ind(j3, j5) * ksi[j1, i1] * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i4, i5) * Ind(j4, j5) * ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) * ksi[j5, i5] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i5) * Ind(j3, j5) * ksi[j4, i4] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i4, i5) * Ind(j4, j5) * ksi[j3, i3] +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) * ksi[j5, i5] +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i5) * Ind(j2, j5) * ksi[j4, i4] +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i4, i5) * Ind(j4, j5) * ksi[j2, i2] +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3) * ksi[j5, i5] +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i5) * Ind(j2, j5) * ksi[j3, i3] +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i3, i5) * Ind(j3, j5) * ksi[j2, i2] +
             Ind(i1, i5) * Ind(j1, j5) * Ind(i2, i3) * Ind(j2, j3) * ksi[j4, i4] +
             Ind(i1, i5) * Ind(j1, j5) * Ind(i2, i4) * Ind(j2, j4) * ksi[j3, i3] +
             Ind(i1, i5) * Ind(j1, j5) * Ind(i3, i4) * Ind(j3, j4) * ksi[j2, i2] +
             Ind(i2, i3) * Ind(j2, j3) * Ind(i4, i5) * Ind(j4, j5) * ksi[j1, i1] +
             Ind(i2, i4) * Ind(j2, j4) * Ind(i3, i5) * Ind(j3, j5) * ksi[j1, i1] +
             Ind(i2, i5) * Ind(j2, j5) * Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1])
            for j5 in range(q + 1)
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I00000
        """
        return I00000(*self.args, **hints)


==> listings/nonlinear/ito/i000000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c000000 import C000000
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I000000(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 9

    def __new__(cls, *args, **kwargs):
        """
        Creates new I000000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        i5 : int
            integral index
        i6 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, i5, i6, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(i5, Number) and
                isinstance(i6, Number) and
                isinstance(q, Number) and
                isinstance(dt, Number)):
            return super(I000000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C000000(j6, j5, j4, j3, j2, j1, dt) *
            (ksi[j1,i1] * ksi[j2,i2] * ksi[j3,i3] *
             ksi[j4,i4] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j1,j6) * Ind(i1,i6) * ksi[j2,i2] * ksi[j3,i3] * ksi[j4,i4] * ksi[j5,i5] -
             Ind(j2,j6) * Ind(i2,i6) * ksi[j1,i1] * ksi[j3,i3] * ksi[j4,i4] * ksi[j5,i5] -
             Ind(j3,j6) * Ind(i3,i6) * ksi[j1,i1] * ksi[j2,i2] * ksi[j4,i4] * ksi[j5,i5] -
             Ind(j4,j6) * Ind(i4,i6) * ksi[j1,i1] * ksi[j2,i2] * ksi[j3,i3] * ksi[j5,i5] -
             Ind(j5,j6) * Ind(i5,i6) * ksi[j1,i1] * ksi[j2,i2] * ksi[j3,i3] * ksi[j4,i4] -
             Ind(j1,j2) * Ind(i1,i2) * ksi[j3,i3] * ksi[j4,i4] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j1,j3) * Ind(i1,i3) * ksi[j2,i2] * ksi[j4,i4] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j1,j4) * Ind(i1,i4) * ksi[j2,i2] * ksi[j3,i3] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j1,j5) * Ind(i1,i5) * ksi[j2,i2] * ksi[j4,i4] * ksi[j3,i3] * ksi[j6,i6] -
             Ind(j2,j3) * Ind(i2,i3) * ksi[j1,i1] * ksi[j4,i4] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j2,j4) * Ind(i2,i4) * ksi[j1,i1] * ksi[j3,i3] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j2,j5) * Ind(i2,i5) * ksi[j1,i1] * ksi[j3,i3] * ksi[j4,i4] * ksi[j6,i6] -
             Ind(j3,j4) * Ind(i3,i4) * ksi[j1,i1] * ksi[j2,i2] * ksi[j5,i5] * ksi[j6,i6] -
             Ind(j3,j5) * Ind(i3,i5) * ksi[j1,i1] * ksi[j2,i2] * ksi[j4,i4] * ksi[j6,i6] -
             Ind(j4,j5) * Ind(i4,i5) * ksi[j1,i1] * ksi[j2,i2] * ksi[j3,i3] * ksi[j6,i6] +
             Ind(j1,j2) * Ind(i1,i2) * Ind(j3,j4) * Ind(i3,i4) * ksi[j5,i5] * ksi[j6,i6] +
             Ind(j1,j2) * Ind(i1,i2) * Ind(j3,j5) * Ind(i3,i5) * ksi[j4,i4] * ksi[j6,i6] +
             Ind(j1,j2) * Ind(i1,i2) * Ind(j4,j5) * Ind(i4,i5) * ksi[j3,i3] * ksi[j6,i6] +
             Ind(j1,j3) * Ind(i1,i3) * Ind(j2,j4) * Ind(i2,i4) * ksi[j5,i5] * ksi[j6,i6] +
             Ind(j1,j3) * Ind(i1,i3) * Ind(j2,j5) * Ind(i2,i5) * ksi[j4,i4] * ksi[j6,i6] +
             Ind(j1,j3) * Ind(i1,i3) * Ind(j4,j5) * Ind(i4,i5) * ksi[j2,i2] * ksi[j6,i6] +
             Ind(j1,j4) * Ind(i1,i4) * Ind(j2,j3) * Ind(i2,i3) * ksi[j5,i5] * ksi[j6,i6] +
             Ind(j1,j4) * Ind(i1,i4) * Ind(j2,j5) * Ind(i2,i5) * ksi[j3,i3] * ksi[j6,i6] +
             Ind(j1,j4) * Ind(i1,i4) * Ind(j3,j5) * Ind(i3,i5) * ksi[j2,i2] * ksi[j6,i6] +
             Ind(j1,j5) * Ind(i1,i5) * Ind(j2,j3) * Ind(i2,i3) * ksi[j4,i4] * ksi[j6,i6] +
             Ind(j1,j5) * Ind(i1,i5) * Ind(j2,j4) * Ind(i2,i4) * ksi[j3,i3] * ksi[j6,i6] +
             Ind(j1,j5) * Ind(i1,i5) * Ind(j3,j4) * Ind(i3,i4) * ksi[j2,i2] * ksi[j6,i6] +
             Ind(j2,j3) * Ind(i2,i3) * Ind(j4,j5) * Ind(i4,i5) * ksi[j1,i1] * ksi[j6,i6] +
             Ind(j2,j4) * Ind(i2,i4) * Ind(j3,j5) * Ind(i3,i5) * ksi[j1,i1] * ksi[j6,i6] +
             Ind(j2,j5) * Ind(i2,i5) * Ind(j3,j4) * Ind(i3,i4) * ksi[j1,i1] * ksi[j6,i6] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j3,j4) * Ind(i3,i4) * ksi[j2,i2] * ksi[j5,i5] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j3,j5) * Ind(i3,i5) * ksi[j2,i2] * ksi[j4,i4] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j5) * Ind(i2,i5) * ksi[j3,i3] * ksi[j4,i4] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j4) * Ind(i2,i4) * ksi[j3,i3] * ksi[j5,i5] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j4,j5) * Ind(i4,i5) * ksi[j2,i2] * ksi[j3,i3] +
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j3) * Ind(i2,i3) * ksi[j4,i4] * ksi[j5,i5] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j3,j5) * Ind(i3,i5) * ksi[j1,i1] * ksi[j4,i4] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j4,j5) * Ind(i4,i5) * ksi[j1,i1] * ksi[j3,i3] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j3,j4) * Ind(i3,i4) * ksi[j1,i1] * ksi[j5,i5] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j5) * Ind(i1,i5) * ksi[j3,i3] * ksi[j4,i4] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j4) * Ind(i1,i4) * ksi[j3,i3] * ksi[j5,i5] +
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j3) * Ind(i1,i3) * ksi[j4,i4] * ksi[j5,i5] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j2,j5) * Ind(i2,i5) * ksi[j1,i1] * ksi[j4,i4] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j4,j5) * Ind(i4,i5) * ksi[j1,i1] * ksi[j2,i2] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j2,j4) * Ind(i2,i4) * ksi[j1,i1] * ksi[j5,i5] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j1,j5) * Ind(i1,i5) * ksi[j2,i2] * ksi[j4,i4] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j1,j4) * Ind(i1,i4) * ksi[j2,i2] * ksi[j5,i5] +
             Ind(j6,j3) * Ind(i6,i3) * Ind(j1,j2) * Ind(i1,i2) * ksi[j4,i4] * ksi[j5,i5] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j3,j5) * Ind(i3,i5) * ksi[j1,i1] * ksi[j2,i2] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j2,j5) * Ind(i2,i5) * ksi[j1,i1] * ksi[j3,i3] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j2,j3) * Ind(i2,i3) * ksi[j1,i1] * ksi[j5,i5] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j5) * Ind(i1,i5) * ksi[j2,i2] * ksi[j3,i3] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j3) * Ind(i1,i3) * ksi[j2,i2] * ksi[j5,i5] +
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j2) * Ind(i1,i2) * ksi[j3,i3] * ksi[j5,i5] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j3,j4) * Ind(i3,i4) * ksi[j1,i1] * ksi[j2,i2] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j2,j4) * Ind(i2,i4) * ksi[j1,i1] * ksi[j3,i3] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j2,j3) * Ind(i2,i3) * ksi[j1,i4] * ksi[j1,i4] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j4) * Ind(i1,i4) * ksi[j2,i2] * ksi[j3,i3] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j3) * Ind(i1,i3) * ksi[j2,i2] * ksi[j4,i4] +
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j2) * Ind(i1,i2) * ksi[j3,i3] * ksi[j4,i4] -
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j5) * Ind(i2,i5) * Ind(j3,j4) * Ind(i3,i4) -
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j4) * Ind(i2,i4) * Ind(j3,j5) * Ind(i3,i5) -
             Ind(j6,j1) * Ind(i6,i1) * Ind(j2,j3) * Ind(i2,i3) * Ind(j4,j5) * Ind(i4,i5) -
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j5) * Ind(i1,i5) * Ind(j3,j4) * Ind(i3,i4) -
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j4) * Ind(i1,i4) * Ind(j3,j5) * Ind(i3,i5) -
             Ind(j6,j2) * Ind(i6,i2) * Ind(j1,j3) * Ind(i1,i3) * Ind(j4,j5) * Ind(i4,i5) -
             Ind(j6,j3) * Ind(i6,i3) * Ind(j1,j5) * Ind(i1,i5) * Ind(j2,j4) * Ind(i2,i4) -
             Ind(j6,j3) * Ind(i6,i3) * Ind(j1,j4) * Ind(i1,i4) * Ind(j2,j5) * Ind(i2,i5) -
             Ind(j3,j6) * Ind(i3,i6) * Ind(j1,j2) * Ind(i1,i2) * Ind(j4,j5) * Ind(i4,i5) -
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j5) * Ind(i1,i5) * Ind(j2,j3) * Ind(i2,i3) -
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j3) * Ind(i1,i3) * Ind(j2,j5) * Ind(i2,i5) -
             Ind(j6,j4) * Ind(i6,i4) * Ind(j1,j2) * Ind(i1,i2) * Ind(j3,j5) * Ind(i3,i5) -
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j4) * Ind(i1,i4) * Ind(j2,j3) * Ind(i2,i3) -
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j2) * Ind(i1,i2) * Ind(j3,j4) * Ind(i3,i4) -
             Ind(j6,j5) * Ind(i6,i5) * Ind(j1,j3) * Ind(i1,i3) * Ind(j2,j4) * Ind(i2,i4))
            for j6 in range(q + 1)
            for j5 in range(q + 1)
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I000000
        """
        return I000000(*self.args, **hints)


==> listings/nonlinear/ito/i0001.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0001 import C0001
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I0001(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new I0001 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(I0001, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0001(j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3))
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I0001
        """
        return I0001(*self.args, **hints)


==> listings/nonlinear/ito/i001.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c001 import C001
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I001(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new I001 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(I001, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C001(j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1])
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I001
        """
        return I001(*self.args, **hints)


==> listings/nonlinear/ito/i0010.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0010 import C0010
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I0010(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new I0010 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(I0010, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0010(j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3))
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I0010
        """
        return I0010(*self.args, **hints)


==> listings/nonlinear/ito/i01.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c01 import C01
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I01(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I01 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(I01, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C01(j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] -
             Ind(i1, i2) * Ind(j1, j2))
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I01
        """
        return I01(*self.args, **hints)


==> listings/nonlinear/ito/i010.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c010 import C010
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I010(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new I010 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(I010, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C010(j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1])
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I010
        """
        return I010(*self.args, **hints)


==> listings/nonlinear/ito/i0100.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0100 import C0100
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I0100(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new I0100 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(I0100, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0100(j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3))
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I0100
        """
        return I0100(*self.args, **hints)


==> listings/nonlinear/ito/i02.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c02 import C02
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I02(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I02 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(I02, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C02(j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] - Ind(i1, i2) * Ind(j1, j2))
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I02
        """
        return I02(*self.args, **hints)


==> listings/nonlinear/ito/i1.py <==
from math import sqrt

from sympy import Function, sympify, Number


class I1(Function):
    """
    Ito stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new I1 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(I1, cls).__new__(cls, *args, **kwargs)

        return -(ksi[0, i1] + ksi[1, i1] / sqrt(3)) * dt ** 1.5 / 2

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I1
        """
        return I1(*self.args, **hints)


==> listings/nonlinear/ito/i10.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c10 import C10
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I10(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I10 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(I10, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C10(j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] -
             Ind(i1, i2) * Ind(j1, j2))
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I10
        """
        return I10(*self.args, **hints)


==> listings/nonlinear/ito/i100.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c100 import C100
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I100(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new I100 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(I100, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C100(j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1])
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I100
        """
        return I100(*self.args, **hints)


==> listings/nonlinear/ito/i1000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c1000 import C1000
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I1000(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new I1000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(I1000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C1000(j4, j3, j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i2) * Ind(j1, j2) * ksi[j3, i3] * ksi[j4, i4] -
             Ind(i1, i3) * Ind(j1, j3) * ksi[j2, i2] * ksi[j4, i4] -
             Ind(i1, i4) * Ind(j1, j4) * ksi[j2, i2] * ksi[j3, i3] -
             Ind(i2, i3) * Ind(j2, j3) * ksi[j1, i1] * ksi[j4, i4] -
             Ind(i2, i4) * Ind(j2, j4) * ksi[j1, i1] * ksi[j3, i3] -
             Ind(i3, i4) * Ind(j3, j4) * ksi[j1, i1] * ksi[j2, i2] +
             Ind(i1, i2) * Ind(j1, j2) * Ind(i3, i4) * Ind(j3, j4) +
             Ind(i1, i3) * Ind(j1, j3) * Ind(i2, i4) * Ind(j2, j4) +
             Ind(i1, i4) * Ind(j1, j4) * Ind(i2, i3) * Ind(j2, j3))
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I1000
        """
        return I1000(*self.args, **hints)


==> listings/nonlinear/ito/i11.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c11 import C11
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I11(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I11 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(I11, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C11(j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] - Ind(i1, i2) * Ind(j1, j2))
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I11
        """
        return I11(*self.args, **hints)


==> listings/nonlinear/ito/i2.py <==
from math import sqrt

from sympy import sympify, Number, Function


class I2(Function):
    """
    Ito stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new I2 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(I2, cls).__new__(cls, *args, **kwargs)

        return (ksi[0, i1] + ksi[1, i1] * sqrt(3) / 2 +
                ksi[2, i1] / sqrt(5) / 2) * dt ** 2.5 / 3

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I2
        """
        return I2(*self.args, **hints)


==> listings/nonlinear/ito/i20.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c20 import C20
from mathematics.sde.nonlinear.symbolic.ind import Ind


class I20(Function):
    """
    Iterated Ito stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new I20 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Ito stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(I20, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C20(j2, j1, dt) *
            (ksi[j1, i1] * ksi[j2, i2] - Ind(i1, i2) * Ind(j1, j2))
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        I20
        """
        return I20(*self.args, **hints)


==> listings/nonlinear/l.py <==
from sympy import Add, sympify, Number, diff

from mathematics.sde.nonlinear.symbolic.operator import Operator


class L(Operator):
    nargs = 4

    def __new__(cls, *args, **kwargs):
        """
        Creates new L object with given args
        Parameters
        ==========
        args
            bunch of necessary arguments
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        a, b, f, dxs = sympify(args)

        if not ((isinstance(f, Number) or f.has(*dxs)) and
                not f.has(Operator) and a.is_Matrix):
            return super(L, cls).__new__(cls, *args, **kwargs)

        n = b.shape[0]
        m = b.shape[1]
        from sympy.abc import t

        return Add(
            diff(f, t),
            *[a[i, 0] * diff(f, dxs[i]) for i in range(n)],
            *[0.5 * b[i, j] * b[k, j] * diff(f, dxs[i], dxs[k])
              for j in range(m)
              for i in range(n)
              for k in range(n)]
        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        L
        """
        return L(*self.args, **hints)


==> listings/nonlinear/lj.py <==
from sympy import sympify, Number, diff, Add

from mathematics.sde.nonlinear.symbolic.operator import Operator


class Lj(Operator):
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new Lj object with given args
        Parameters
        ==========
        args
            bunch of necessary arguments
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        a, f, dxs = sympify(args)

        if not (isinstance(f, Number) or (f.has(*dxs)) and
                not f.has(Operator)):
            return super(Lj, cls).__new__(cls, *args, **kwargs)

        n = a.shape[0]
        from sympy.abc import t
        return Add(diff(f, t), *[a[i, 0] * diff(f, dxs[i])
                                 for i in range(n)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        Lj
        """
        return Lj(*self.args, **hints)


==> listings/nonlinear/new_c.py <==
from mathematics.sde.nonlinear.c import get_c


def split_task(tasks):
    c = len(tasks[1])

    if c == 2:
        return split_2(tasks)

    if c == 3:
        return split_3(tasks)

    if c == 4:
        return split_4(tasks)

    if c == 5:
        return split_5(tasks)

    if c == 6:
        return split_6(tasks)


def split_2(ranges):
    return [((i, j), ranges[1])
            for j in range(ranges[0][1][1])
            for i in range(ranges[0][0][1])
            if i >= ranges[0][1][0]
            or j >= ranges[0][0][1]]


def split_3(ranges):
    return [((i, j, k), ranges[1])
            for k in range(ranges[0][2][1])
            for j in range(ranges[0][1][1])
            for i in range(ranges[0][0][1])
            if k >= ranges[0][2][0]
            or j >= ranges[0][1][0]
            or i >= ranges[0][0][0]]


def split_4(ranges):
    return [((i, j, k, l), ranges[1])
            for j in range(*ranges[0][3])
            for i in range(*ranges[0][2])
            for k in range(*ranges[0][1])
            for l in range(*ranges[0][0])
            if l >= ranges[0][3][0]
            or k >= ranges[0][2][0]
            or j >= ranges[0][1][0]
            or i >= ranges[0][0][0]]


def split_5(ranges):
    return [((i, j, k, l, m), ranges[1])
            for j in range(*ranges[0][4])
            for i in range(*ranges[0][3])
            for k in range(*ranges[0][2])
            for l in range(*ranges[0][1])
            for m in range(*ranges[0][0])
            if m >= ranges[0][4][0]
            if l >= ranges[0][3][0]
            or k >= ranges[0][2][0]
            or j >= ranges[0][1][0]
            or i >= ranges[0][0][0]]


def split_6(ranges):
    return [((i, j, k, l, m, n), ranges[1])
            for j in range(*ranges[0][5])
            for i in range(*ranges[0][4])
            for k in range(*ranges[0][3])
            for l in range(*ranges[0][2])
            for m in range(*ranges[0][1])
            for n in range(*ranges[0][0])
            if n >= ranges[0][5][0]
            if m >= ranges[0][4][0]
            if l >= ranges[0][3][0]
            or k >= ranges[0][2][0]
            or j >= ranges[0][1][0]
            or i >= ranges[0][0][0]]


def thread_c(ranges):
    c = len(ranges[1])

    if c == 2:
        return gen_2(*ranges[0], ranges[1])

    if c == 3:
        return gen_3(*ranges[0], ranges[1])

    if c == 4:
        return gen_4(*ranges[0], ranges[1])

    if c == 5:
        return gen_5(*ranges[0], ranges[1])

    if c == 6:
        return gen_6(*ranges[0], ranges[1])


def gen_2(i, j, w):
    return f"\"{i}:{j}_{w[0]}:{w[1]}\";\"{get_c((i, j), w)}\""


def gen_3(i, j, k, w):
    return f"\"{i}:{j}:{k}_{w[0]}:{w[1]}:{w[2]}\";\"{get_c((i, j, k), w)}\""


def gen_4(i, j, k, l, w):
    return f"\"{i}:{j}:{k}:{l}_{w[0]}:{w[1]}:{w[2]}:{w[3]}\";\"{get_c((i, j, k, l), w)}\""


def gen_5(i, j, k, l, m, w):
    return f"\"{i}:{j}:{k}:{l}:{m}_{w[0]}:{w[1]}:{w[2]}:{w[3]}:{w[4]}\";\"{get_c((i, j, k, l, m), w)}\""


def gen_6(i, j, k, l, m, n, w):
    return f"\"{i}:{j}:{k}:{l}:{m}_{w[0]}:{w[1]}:{w[2]}:{w[3]}:{w[4]}:{w[5]}\";\"{get_c((i, j, k, l, m, n), w)}\""


==> listings/nonlinear/operator.py <==
from sympy import Function


class Operator(Function):
    """
    Dummy class helping to manage conditions
    of expand of recursive G and L usages
    """
    is_Operator = True


==> listings/nonlinear/q.py <==
from mathematics.sde.nonlinear.symbolic.coefficients.c import C


def solve_q(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 4 - 1 / 2 * sum([
        1 / (4 * j ** 2 - 1)
        for j in range(1, i + 1)
    ])


def solve_q1(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 6 - 1 / 64 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        C((j1, j2, j3), (0, 0, 0)) ** 2
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
    ])


def solve_q2(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 4 - 1 / 64 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (C((j1, j2), (0, 1)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
    ])


def solve_q2_optional(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 12 - 1 / 64 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (C((j1, j2), (1, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
    ])


def solve_q3(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 24 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (C((j1, j2, j3, j4), (0, 0, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
    ])


def solve_q4(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 120 - 1 / (32 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (2 * j5 + 1) *
        (C((j1, j2, j3, j4, j5), (0, 0, 0, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
        for j5 in range(i + 1)
    ])


def solve_q5(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 60 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (C((j1, j2), (2, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
    ])


def solve_q6(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 18 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (C((j1, j2), (1, 1)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
    ])


def solve_q7(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 6 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (C((j1, j2), (0, 2)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
    ])


def solve_q8(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 10 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (C((j1, j2, j3), (0, 0, 1)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
    ])


def solve_q9(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 20 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (C((j1, j2, j3), (0, 1, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
    ])


def solve_q10(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 60 - 1 / 256 * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (C((j1, j2, j3), (1, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
    ])


def solve_q11(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 36 - 1 / (32 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (C((j1, j2, j3, j4), (0, 0, 0, 1)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
    ])


def solve_q12(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 60 - 1 / (32 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (C((j1, j2, j3, j4), (0, 0, 1, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
    ])


def solve_q13(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 120 - 1 / (32 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (C((j1, j2, j3, j4), (0, 1, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
    ])


def solve_q14(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 360 - 1 / (32 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (C((j1, j2, j3, j4), (1, 0, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
    ])


def solve_q15(i):
    """
    Calculates value for iteration of loop
    Parameters
    ==========
    i : int
        amount of members
    Returns
    =======
    values : float
        value for iteration of loop that calculates amount of q
    """
    return 1 / 720 - 1 / (64 ** 2) * sum([
        (2 * j1 + 1) *
        (2 * j2 + 1) *
        (2 * j3 + 1) *
        (2 * j4 + 1) *
        (2 * j5 + 1) *
        (2 * j6 + 1) *
        (C((j1, j2, j3, j4, j5, j6), (0, 0, 0, 0, 0, 0)) ** 2)
        for j1 in range(i + 1)
        for j2 in range(i + 1)
        for j3 in range(i + 1)
        for j4 in range(i + 1)
        for j5 in range(i + 1)
        for j6 in range(i + 1)
    ])


solvers = [
    solve_q, solve_q1, solve_q2, solve_q3, solve_q8,
    solve_q9, solve_q10, solve_q4, solve_q7, solve_q6,
    solve_q5, solve_q11, solve_q12, solve_q13,
    solve_q14, solve_q15,
]

dt_degrees = [
    [1],
    [2, 1],
    [3, 2, 1, 1],
    [4, 3, 2, 2, 1, 1, 1, 1],
    [5, 4, 3, 3, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1],
]

q_ranges = [
    1, 2, 4, 8, 16
]


def loop(dt: float, k: float, degree: int, solver):
    """
    Loop that chooses amount of q that provides necessary accuracy
    Parameters
    ==========
    dt : float
        delta time
    k : float
        user chosen coefficient of accuracy
    degree : int
        degree of dt depending on q
    solver : function
        function that
    Returns
    =======
    i : int
        amount of q
    """
    i = 0
    while True:
        if solver(i) <= k * dt ** degree:
            break
        i += 1
    return i


def get_q(dt: float, k: float, r: float):
    """
    Iterates solvers and get q values necessary to
    achieve given accuracy
    Parameters
    ==========
    dt: float
        integration step
    k: float
        user chosen coefficient of accuracy
    r: float
        strong numerical scheme order
    Returns
    =======
    qs_result: tuple
        q values
    """
    qs_result = []

    degree = int(r * 2)
    range_id = degree - 2

    for q_id in range(q_ranges[range_id]):
        qs_result.append(loop(dt, k, dt_degrees[range_id][q_id], solvers[q_id]))

    return tuple(qs_result)


==> listings/nonlinear/schemes/euler.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.ito.i0 import I0


class Euler(Function):
    """
    Euler scheme
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new Euler object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return Euler(*self.args, **hints)


==> listings/nonlinear/schemes/milstein.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.ito.i0 import I0
from mathematics.sde.nonlinear.symbolic.ito.i00 import I00


class Milstein(Function):
    """
    Milstein scheme
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new Milstein object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              I00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return Milstein(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_ito_1p5.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.ito.i0 import I0
from mathematics.sde.nonlinear.symbolic.ito.i00 import I00
from mathematics.sde.nonlinear.symbolic.ito.i000 import I000
from mathematics.sde.nonlinear.symbolic.ito.i1 import I1
from mathematics.sde.nonlinear.symbolic.l import L


class StrongTaylorIto1p5(Function):
    """
    Strong Taylor-Ito scheme with convergence order 1.5
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorIto1p5 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              I00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], a[i, 0], dxs) *
              (dt * I0(i1, dt, ksi) + I1(i1, dt, ksi)) -
              L(a, b, b[i, i1], dxs) *
              I1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              I000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * L(a, b, a[i, 0], dxs)

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorIto1p5(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_ito_2p0.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.ito.i0 import I0
from mathematics.sde.nonlinear.symbolic.ito.i00 import I00
from mathematics.sde.nonlinear.symbolic.ito.i000 import I000
from mathematics.sde.nonlinear.symbolic.ito.i0000 import I0000
from mathematics.sde.nonlinear.symbolic.ito.i01 import I01
from mathematics.sde.nonlinear.symbolic.ito.i1 import I1
from mathematics.sde.nonlinear.symbolic.ito.i10 import I10
from mathematics.sde.nonlinear.symbolic.l import L


class StrongTaylorIto2p0(Function):
    """
    Strong Taylor-Ito scheme with convergence order 2.0
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorIto2p0 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              I00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], a[i, 0], dxs) *
              (dt * I0(i1, dt, ksi) + I1(i1, dt, ksi)) -
              L(a, b, b[i, i1], dxs) *
              I1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              I000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * L(a, b, a[i, 0], dxs),

            *[G(b[:, i1], L(a, b, b[i, i2], dxs), dxs) *
              (I10(i1, i2, q[2], dt, ksi) - I01(i1, i2, q[2], dt, ksi)) -
              L(a, b, G(b[:, i1], b[i, i2], dxs), dxs) * I10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], a[i, 0], dxs), dxs) *
              (I01(i1, i2, q[2], dt, ksi) + dt * I00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              I0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorIto2p0(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_ito_2p5.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.ito.i0 import I0
from mathematics.sde.nonlinear.symbolic.ito.i00 import I00
from mathematics.sde.nonlinear.symbolic.ito.i000 import I000
from mathematics.sde.nonlinear.symbolic.ito.i0000 import I0000
from mathematics.sde.nonlinear.symbolic.ito.i00000 import I00000
from mathematics.sde.nonlinear.symbolic.ito.i001 import I001
from mathematics.sde.nonlinear.symbolic.ito.i01 import I01
from mathematics.sde.nonlinear.symbolic.ito.i010 import I010
from mathematics.sde.nonlinear.symbolic.ito.i1 import I1
from mathematics.sde.nonlinear.symbolic.ito.i10 import I10
from mathematics.sde.nonlinear.symbolic.ito.i100 import I100
from mathematics.sde.nonlinear.symbolic.ito.i2 import I2
from mathematics.sde.nonlinear.symbolic.l import L


class StrongTaylorIto2p5(Function):
    """
    Strong Taylor-Ito scheme with convergence order 2.5
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorIto2p5 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              I00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], a[i, 0], dxs) *
              (dt * I0(i1, dt, ksi) + I1(i1, dt, ksi)) -
              L(a, b, b[i, i1], dxs) *
              I1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              I000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * L(a, b, a[i, 0], dxs),
            *[G(b[:, i1], L(a, b, b[i, i2], dxs), dxs) *
              (I10(i1, i2, q[2], dt, ksi) - I01(i1, i2, q[2], dt, ksi)) -
              L(a, b, G(b[:, i1], b[i, i2], dxs), dxs) * I10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], a[i, 0], dxs), dxs) *
              (I01(i1, i2, q[2], dt, ksi) + dt * I00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              I0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], L(a, b, a[i, 0], dxs), dxs) *
              (I2(i1, dt, ksi) / 2 + dt * I1(i1, dt, ksi) + dt ** 2 / 2 * I0(i1, dt, ksi)) +
              L(a, b, L(a, b, b[i, i1], dxs), dxs) * I2(i1, dt, ksi) / 2 -
              L(a, b, G(b[:, i1], a[i, 0], dxs), dxs) * (I2(i1, dt, ksi) + dt * I1(i1, dt, ksi))
              for i1 in range(m)],

            *[G(b[:, i1], L(a, b, G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              (I100(i1, i2, i3, q[6], dt, ksi) - I010(i1, i2, i3, q[5], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], L(a, b, b[i, i3], dxs), dxs), dxs) *
              (I010(i1, i2, i3, q[5], dt, ksi) - I001(i1, i2, i3, q[4], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], a[i, 0], dxs), dxs), dxs) *
              (dt * I000(i1, i2, i3, q[1], dt, ksi) + I001(i1, i2, i3, q[4], dt, ksi)) -
              L(a, b, G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              I100(i1, i2, i3, q[6], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(
              b[:, i4], b[i, i5], dxs), dxs), dxs), dxs) *
              I00000(i1, i2, i3, i4, i5, q[7], dt, ksi)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 3 / 6 * L(a, b, L(a, b, a[i, 0], dxs), dxs)

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorIto2p5(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_ito_3p0.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.ito.i0 import I0
from mathematics.sde.nonlinear.symbolic.ito.i00 import I00
from mathematics.sde.nonlinear.symbolic.ito.i000 import I000
from mathematics.sde.nonlinear.symbolic.ito.i0000 import I0000
from mathematics.sde.nonlinear.symbolic.ito.i00000 import I00000
from mathematics.sde.nonlinear.symbolic.ito.i000000 import I000000
from mathematics.sde.nonlinear.symbolic.ito.i0001 import I0001
from mathematics.sde.nonlinear.symbolic.ito.i001 import I001
from mathematics.sde.nonlinear.symbolic.ito.i0010 import I0010
from mathematics.sde.nonlinear.symbolic.ito.i01 import I01
from mathematics.sde.nonlinear.symbolic.ito.i010 import I010
from mathematics.sde.nonlinear.symbolic.ito.i0100 import I0100
from mathematics.sde.nonlinear.symbolic.ito.i02 import I02
from mathematics.sde.nonlinear.symbolic.ito.i1 import I1
from mathematics.sde.nonlinear.symbolic.ito.i10 import I10
from mathematics.sde.nonlinear.symbolic.ito.i100 import I100
from mathematics.sde.nonlinear.symbolic.ito.i1000 import I1000
from mathematics.sde.nonlinear.symbolic.ito.i11 import I11
from mathematics.sde.nonlinear.symbolic.ito.i2 import I2
from mathematics.sde.nonlinear.symbolic.ito.i20 import I20
from mathematics.sde.nonlinear.symbolic.l import L


class StrongTaylorIto3p0(Function):
    """
    Strong Taylor-Ito scheme with convergence order 3.0
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorIto3p0 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        return Add(

            yp[i, 0], a[i, 0] * dt,

            *[b[i, i1] * I0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              I00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], a[i, 0], dxs) *
              (dt * I0(i1, dt, ksi) + I1(i1, dt, ksi)) -
              L(a, b, b[i, i1], dxs) *
              I1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              I000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * L(a, b, a[i, 0], dxs),

            *[G(b[:, i1], L(a, b, b[i, i2], dxs), dxs) *
              (I10(i1, i2, q[2], dt, ksi) - I01(i1, i2, q[2], dt, ksi)) -
              L(a, b, G(b[:, i1], b[i, i2], dxs), dxs) * I10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], a[i, 0], dxs), dxs) *
              (I01(i1, i2, q[2], dt, ksi) + dt * I00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              I0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], L(a, b, a[i, 0], dxs), dxs) *
              (I2(i1, dt, ksi) / 2 + dt * I1(i1, dt, ksi) + dt ** 2 / 2 * I0(i1, dt, ksi)) +
              L(a, b, L(a, b, b[i, i1], dxs), dxs) * I2(i1, dt, ksi) / 2 -
              L(a, b, G(b[:, i1], a[i, 0], dxs), dxs) * (I2(i1, dt, ksi) + dt * I1(i1, dt, ksi))
              for i1 in range(m)],

            *[G(b[:, i1], L(a, b, G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              (I100(i1, i2, i3, q[6], dt, ksi) - I010(i1, i2, i3, q[5], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], L(a, b, b[i, i3], dxs), dxs), dxs) *
              (I010(i1, i2, i3, q[5], dt, ksi) - I001(i1, i2, i3, q[4], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], a[i, 0], dxs), dxs), dxs) *
              (dt * I000(i1, i2, i3, q[1], dt, ksi) + I001(i1, i2, i3, q[4], dt, ksi)) -
              L(a, b, G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              I100(i1, i2, i3, q[6], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(
              b[:, i4], b[i, i5], dxs), dxs), dxs), dxs) *
              I00000(i1, i2, i3, i4, i5, q[7], dt, ksi)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 3 / 6 * L(a, b, L(a, b, a[i, 0], dxs), dxs),

            *[G(b[:, i1], G(b[:, i2], L(a, b, a[i, 0], dxs), dxs), dxs) *
              (I02(i1, i2, q[6], dt, ksi) / 2 + dt * I01(i1, i2, q[2], dt, ksi) +
               dt ** 2 / 2 * I00(i1, i2, q[2], dt, ksi)) +
              L(a, b, L(a, b, G(b[:, i1], b[i, i2], dxs), dxs), dxs) / 2 *
              I20(i1, i2, q[10], dt, ksi) +
              G(b[:, i1], L(a, b, G(b[:, i2], a[i, 0], dxs), dxs), dxs) *
              (I11(i1, i2, q[9], dt, ksi) - I02(i1, i2, q[8], dt, ksi) +
               dt * (I10(i1, i2, q[2], dt, ksi) - I01(i1, i2, q[2], dt, ksi))) +
              L(a, b, G(b[:, i1], L(a, b, b[i, i2], dxs), dxs), dxs) *
              (I11(i1, i2, q[9], dt, ksi) - I20(i1, i2, q[10], dt, ksi)) +
              G(b[:, i1], L(a, b, L(a, b, b[i, i2], dxs), dxs), dxs) *
              (I02(i1, i2, q[8], dt, ksi) / 2 + I20(i1, i2, q[10], dt, ksi) / 2 -
               I11(i1, i2, q[9], dt, ksi)) -
              L(a, b, G(b[:, i1], G(b[:, i2], a[i, 0], dxs), dxs), dxs) *
              (dt * I10(i1, i2, q[2], dt, ksi) + I11(i1, i2, q[9], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(b[:, i4], a[i, 0], dxs), dxs), dxs), dxs) *
              (dt * I0000(i1, i2, i3, i4, q[3], dt, ksi) + 
              I0001(i1, i2, i3, i4, q[11], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], L(a, b, G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              (I0100(i1, i2, i3, i4, q[13], dt, ksi) - I0010(i1, i2, i3, i4, q[12], dt, ksi)) -
              L(a, b, G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              I1000(i1, i2, i3, i4, q[14], dt, ksi) +
              G(b[:, i1], L(a, b, G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              (I1000(i1, i2, i3, i4, q[14], dt, ksi) - I0100(i1, i2, i3, i4, q[13], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], L(a, b, b[i, i4], dxs), dxs), dxs), dxs) *
              (I0010(i1, i2, i3, i4, q[12], dt, ksi) - I0001(i1, i2, i3, i4, q[11], dt, ksi))
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(b[:, i4], G(
              b[:, i5], b[i, i6], dxs), dxs), dxs), dxs), dxs) *
              I000000(i1, i2, i3, i4, i5, i6, q[15], dt, ksi)
              for i6 in range(m)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorIto3p0(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_stratonovich_1p0.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.aj import Aj
from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.stratonovich.j0 import J0
from mathematics.sde.nonlinear.symbolic.stratonovich.j00 import J00


class StrongTaylorStratonovich1p0(Function):
    """
    Strong Taylor-Stratonovich scheme with convergence order 1.0
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorStratonovich1p0 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        aj = Aj(i, a, b, dxs)

        return Add(

            yp[i, 0], aj[i, 0] * dt,

            *[b[i, i1] * J0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              J00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorStratonovich1p0(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_stratonovich_1p5.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.aj import Aj
from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.l import L
from mathematics.sde.nonlinear.symbolic.lj import Lj
from mathematics.sde.nonlinear.symbolic.stratonovich.j0 import J0
from mathematics.sde.nonlinear.symbolic.stratonovich.j00 import J00
from mathematics.sde.nonlinear.symbolic.stratonovich.j000 import J000
from mathematics.sde.nonlinear.symbolic.stratonovich.j1 import J1


class StrongTaylorStratonovich1p5(Function):
    """
    Strong Taylor-Stratonovich scheme with convergence order 1.5
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorStratonovich1p5 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        aj = Aj(i, a, b, dxs)

        return Add(

            yp[i, 0], aj[i, 0] * dt,

            *[b[i, i1] * J0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              J00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], aj[i, 0], dxs) *
              (dt * J0(i1, dt, ksi) + J1(i1, dt, ksi)) -
              Lj(a, b[i, i1], dxs) *
              J1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              J000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * L(a, b, a[i, 0], dxs)

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorStratonovich1p5(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_stratonovich_2p0.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.aj import Aj
from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.lj import Lj
from mathematics.sde.nonlinear.symbolic.stratonovich.j0 import J0
from mathematics.sde.nonlinear.symbolic.stratonovich.j00 import J00
from mathematics.sde.nonlinear.symbolic.stratonovich.j000 import J000
from mathematics.sde.nonlinear.symbolic.stratonovich.j0000 import J0000
from mathematics.sde.nonlinear.symbolic.stratonovich.j01 import J01
from mathematics.sde.nonlinear.symbolic.stratonovich.j1 import J1
from mathematics.sde.nonlinear.symbolic.stratonovich.j10 import J10


class StrongTaylorStratonovich2p0(Function):
    """
    Strong Taylor-Stratonovich scheme with convergence order 2.0
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorStratonovich2p0 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        aj = Aj(i, a, b, dxs)

        return Add(

            yp[i, 0], aj[i, 0] * dt,

            *[b[i, i1] * J0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              J00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], aj[i, 0], dxs) *
              (dt * J0(i1, dt, ksi) + J1(i1, dt, ksi)) -
              Lj(a, b[i, i1], dxs) *
              J1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              J000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

                      dt ** 2 / 2 * Lj(a, aj[i, 0], dxs),

            *[G(b[:, i1], Lj(a, b[i, i2], dxs), dxs) *
              (J10(i1, i2, q[2], dt, ksi) - J01(i1, i2, q[2], dt, ksi)) -
              Lj(a, G(b[:, i1], b[i, i2], dxs), dxs) * J10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], aj[i, 0], dxs), dxs) *
              (J01(i1, i2, q[2], dt, ksi) + dt * J00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              J0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorStratonovich2p0(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_stratonovich_2p5.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.aj import Aj
from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.l import L
from mathematics.sde.nonlinear.symbolic.lj import Lj
from mathematics.sde.nonlinear.symbolic.stratonovich.j0 import J0
from mathematics.sde.nonlinear.symbolic.stratonovich.j00 import J00
from mathematics.sde.nonlinear.symbolic.stratonovich.j000 import J000
from mathematics.sde.nonlinear.symbolic.stratonovich.j0000 import J0000
from mathematics.sde.nonlinear.symbolic.stratonovich.j00000 import J00000
from mathematics.sde.nonlinear.symbolic.stratonovich.j001 import J001
from mathematics.sde.nonlinear.symbolic.stratonovich.j01 import J01
from mathematics.sde.nonlinear.symbolic.stratonovich.j010 import J010
from mathematics.sde.nonlinear.symbolic.stratonovich.j1 import J1
from mathematics.sde.nonlinear.symbolic.stratonovich.j10 import J10
from mathematics.sde.nonlinear.symbolic.stratonovich.j100 import J100
from mathematics.sde.nonlinear.symbolic.stratonovich.j2 import J2


class StrongTaylorStratonovich2p5(Function):
    """
    Strong Taylor-Stratonovich scheme with convergence order 2.5
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorStratonovich2p5 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        aj = Aj(i, a, b, dxs)

        return Add(

            yp[i, 0], aj[i, 0] * dt,

            *[b[i, i1] * J0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              J00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], aj[i, 0], dxs) *
              (dt * J0(i1, dt, ksi) + J1(i1, dt, ksi)) -
              Lj(a, b[i, i1], dxs) *
              J1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              J000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * Lj(a, aj[i, 0], dxs),

            *[G(b[:, i1], Lj(a, b[i, i2], dxs), dxs) *
              (J10(i1, i2, q[2], dt, ksi) - J01(i1, i2, q[2], dt, ksi)) -
              Lj(a, G(b[:, i1], b[i, i2], dxs), dxs) * J10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], aj[i, 0], dxs), dxs) *
              (J01(i1, i2, q[2], dt, ksi) + dt * J00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              J0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], Lj(a, aj[i, 0], dxs), dxs) *
              (J2(i1, dt, ksi) / 2 + dt * J1(i1, dt, ksi) + dt ** 2 / 2 * J0(i1, dt, ksi)) +
              Lj(a, Lj(a, b[i, i1], dxs), dxs) * J2(i1, dt, ksi) / 2 -
              Lj(a, G(b[:, i1], aj[i, 0], dxs), dxs) * (J2(i1, dt, ksi) + dt * J1(i1, dt, ksi))
              for i1 in range(m)],

            *[G(b[:, i1], Lj(a, G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              (J100(i1, i2, i3, q[6], dt, ksi) - J010(i1, i2, i3, q[5], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], Lj(a, b[i, i3], dxs), dxs), dxs) *
              (J010(i1, i2, i3, q[5], dt, ksi) - J001(i1, i2, i3, q[4], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], aj[i, 0], dxs), dxs), dxs) *
              (dt * J000(i1, i2, i3, q[1], dt, ksi) + J001(i1, i2, i3, q[4], dt, ksi)) -
              Lj(a, G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              J100(i1, i2, i3, q[6], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(
              b[:, i4], b[i, i5], dxs), dxs), dxs), dxs) *
              J00000(i1, i2, i3, i4, i5, q[7], dt, ksi)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 3 / 6 * L(a, b, L(a, b, a[i, 0], dxs), dxs)

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorStratonovich2p5(*self.args, **hints)


==> listings/nonlinear/schemes/strong_taylor_stratonovich_3p0.py <==
from sympy import Function, sympify, Add

from mathematics.sde.nonlinear.symbolic.aj import Aj
from mathematics.sde.nonlinear.symbolic.g import G
from mathematics.sde.nonlinear.symbolic.lj import Lj
from mathematics.sde.nonlinear.symbolic.stratonovich.j0 import J0
from mathematics.sde.nonlinear.symbolic.stratonovich.j00 import J00
from mathematics.sde.nonlinear.symbolic.stratonovich.j000 import J000
from mathematics.sde.nonlinear.symbolic.stratonovich.j0000 import J0000
from mathematics.sde.nonlinear.symbolic.stratonovich.j00000 import J00000
from mathematics.sde.nonlinear.symbolic.stratonovich.j000000 import J000000
from mathematics.sde.nonlinear.symbolic.stratonovich.j0001 import J0001
from mathematics.sde.nonlinear.symbolic.stratonovich.j001 import J001
from mathematics.sde.nonlinear.symbolic.stratonovich.j0010 import J0010
from mathematics.sde.nonlinear.symbolic.stratonovich.j01 import J01
from mathematics.sde.nonlinear.symbolic.stratonovich.j010 import J010
from mathematics.sde.nonlinear.symbolic.stratonovich.j0100 import J0100
from mathematics.sde.nonlinear.symbolic.stratonovich.j02 import J02
from mathematics.sde.nonlinear.symbolic.stratonovich.j1 import J1
from mathematics.sde.nonlinear.symbolic.stratonovich.j10 import J10
from mathematics.sde.nonlinear.symbolic.stratonovich.j100 import J100
from mathematics.sde.nonlinear.symbolic.stratonovich.j1000 import J1000
from mathematics.sde.nonlinear.symbolic.stratonovich.j11 import J11
from mathematics.sde.nonlinear.symbolic.stratonovich.j2 import J2
from mathematics.sde.nonlinear.symbolic.stratonovich.j20 import J20


class StrongTaylorStratonovich3p0(Function):
    """
    Strong Taylor-Stratonovich scheme with convergence order 3.0
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new StrongTaylorStratonovich3p0 object with given args
        Parameters
        ==========
        i : int
            component of stochastic process
        yp : numpy.ndarray
            initial conditions
        a : numpy.ndarray
            algebraic, given in the variables x and t
        b : numpy.ndarray
            algebraic, given in the variables x and t
        dt : float
            integration step
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        q : tuple
            amounts of q for stochastic integrals approximations
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i, yp, a, b, dt, ksi, dxs, q = sympify(args)
        n, m = b.shape[0], b.shape[1]

        aj = Aj(i, a, b, dxs)

        return Add(

            yp[i, 0], aj[i, 0] * dt,

            *[b[i, i1] * J0(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], b[i, i2], dxs) *
              J00(i1, i2, q[0], dt, ksi)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], aj[i, 0], dxs) *
              (dt * J0(i1, dt, ksi) + J1(i1, dt, ksi)) -
              Lj(a, b[i, i1], dxs) *
              J1(i1, dt, ksi)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs) *
              J000(i1, i2, i3, q[1], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 2 / 2 * Lj(a, aj[i, 0], dxs),

            *[G(b[:, i1], Lj(a, b[i, i2], dxs), dxs) *
              (J10(i1, i2, q[2], dt, ksi) - J01(i1, i2, q[2], dt, ksi)) -
              Lj(a, G(b[:, i1], b[i, i2], dxs), dxs) * J10(i1, i2, q[2], dt, ksi) +
              G(b[:, i1], G(b[:, i2], aj[i, 0], dxs), dxs) *
              (J01(i1, i2, q[2], dt, ksi) + dt * J00(i1, i2, q[0], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs) *
              J0000(i1, i2, i3, i4, q[3], dt, ksi)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], Lj(a, aj[i, 0], dxs), dxs) *
              (J2(i1, dt, ksi) / 2 + dt * J1(i1, dt, ksi) + dt ** 2 / 2 * J0(i1, dt, ksi)) +
              Lj(a, Lj(a, b[i, i1], dxs), dxs) * J2(i1, dt, ksi) / 2 -
              Lj(a, G(b[:, i1], aj[i, 0], dxs), dxs) * (J2(i1, dt, ksi) + dt * J1(i1, dt, ksi))
              for i1 in range(m)],

            *[G(b[:, i1], Lj(a, G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              (J100(i1, i2, i3, q[6], dt, ksi) - J010(i1, i2, i3, q[5], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], Lj(a, b[i, i3], dxs), dxs), dxs) *
              (J010(i1, i2, i3, q[5], dt, ksi) - J001(i1, i2, i3, q[4], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], aj[i, 0], dxs), dxs), dxs) *
              (dt * J000(i1, i2, i3, q[1], dt, ksi) + J001(i1, i2, i3, q[4], dt, ksi)) -
              Lj(a, G(b[:, i1], G(b[:, i2], b[i, i3], dxs), dxs), dxs) *
              J100(i1, i2, i3, q[6], dt, ksi)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(
              b[:, i4], b[i, i5], dxs), dxs), dxs), dxs) *
              J00000(i1, i2, i3, i4, i5, q[7], dt, ksi)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            dt ** 3 / 6 * Lj(a, Lj(a, aj[i, 0], dxs), dxs),

            *[G(b[:, i1], G(b[:, i2], Lj(a, aj[i, 0], dxs), dxs), dxs) *
              (J02(i1, i2, q[6], dt, ksi) / 2 + dt * J01(i1, i2, q[2], dt, ksi) +
               dt ** 2 / 2 * J00(i1, i2, q[2], dt, ksi)) +
              Lj(a, Lj(a, G(b[:, i1], b[i, i2], dxs), dxs), dxs) / 2 *
              J20(i1, i2, q[10], dt, ksi) +
              G(b[:, i1], Lj(a, G(b[:, i2], aj[i, 0], dxs), dxs), dxs) *
              (J11(i1, i2, q[9], dt, ksi) - J02(i1, i2, q[8], dt, ksi) +
               dt * (J10(i1, i2, q[2], dt, ksi) - J01(i1, i2, q[2], dt, ksi))) +
              Lj(a, G(b[:, i1], Lj(a, b[i, i2], dxs), dxs), dxs) *
              (J11(i1, i2, q[9], dt, ksi) - J20(i1, i2, q[10], dt, ksi)) +
              G(b[:, i1], Lj(a, Lj(a, b[i, i2], dxs), dxs), dxs) *
              (J02(i1, i2, q[8], dt, ksi) / 2 + J20(i1, i2, q[10], dt, ksi) / 2 - 
              J11(i1, i2, q[9], dt, ksi)) -
              Lj(a, G(b[:, i1], G(b[:, i2], aj[i, 0], dxs), dxs), dxs) *
              (dt * J10(i1, i2, q[2], dt, ksi) + J11(i1, i2, q[9], dt, ksi))
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(
              b[:, i4], aj[i, 0], dxs), dxs), dxs), dxs) *
              (dt * J0000(i1, i2, i3, i4, q[3], dt, ksi) + 
              J0001(i1, i2, i3, i4, q[11], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], Lj(a, G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              (J0100(i1, i2, i3, i4, q[13], dt, ksi) - J0010(i1, i2, i3, i4, q[12], dt, ksi)) -
              Lj(a, G(b[:, i1], G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              J1000(i1, i2, i3, i4, q[14], dt, ksi) +
              G(b[:, i1], Lj(a, G(b[:, i2], G(b[:, i3], b[i, i4], dxs), dxs), dxs), dxs) *
              (J1000(i1, i2, i3, i4, q[14], dt, ksi) - J0100(i1, i2, i3, i4, q[13], dt, ksi)) +
              G(b[:, i1], G(b[:, i2], G(b[:, i3], Lj(a, b[i, i4], dxs), dxs), dxs), dxs) *
              (J0010(i1, i2, i3, i4, q[12], dt, ksi) - J0001(i1, i2, i3, i4, q[11], dt, ksi))
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)],

            *[G(b[:, i1], G(b[:, i2], G(b[:, i3], G(b[:, i4], G(
              b[:, i5], b[i, i6], dxs), dxs), dxs), dxs), dxs) *
              J000000(i1, i2, i3, i4, i5, i6, q[15], dt, ksi)
              for i6 in range(m)
              for i5 in range(m)
              for i4 in range(m)
              for i3 in range(m)
              for i2 in range(m)
              for i1 in range(m)]

        )

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        sympy.Expr
        """
        return StrongTaylorStratonovich3p0(*self.args, **hints)


==> listings/nonlinear/stratonovich/j0.py <==
from math import sqrt

from sympy import Function, sympify, Number


class J0(Function):
    """
    Stratonovich stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new J0 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(J0, cls).__new__(cls, *args, **kwargs)

        return ksi[0, i1] * sqrt(dt)

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J0
        """
        return J0(*self.args, **hints)


==> listings/nonlinear/stratonovich/j00.py <==
from math import sqrt

from sympy import sympify, Number, Function, Add


class J00(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J00 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(J00, cls).__new__(cls, *args, **kwargs)

        return \
            (ksi[0, i1] * ksi[0, i2] +
             Add(*[
                 (ksi[j1 - 1, i1] * ksi[j1, i2] -
                  ksi[j1, i1] * ksi[j1 - 1, i2]) /
                 sqrt(j1 ** 2 * 4 - 1)
                 for j1 in range(1, q + 1)])) * dt / 2

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J00
        """
        return J00(*self.args, **hints)


==> listings/nonlinear/stratonovich/j000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c000 import C000


class J000(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new J000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(J000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C000(j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3]
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J000
        """
        return J000(*self.args, **hints)


==> listings/nonlinear/stratonovich/j0000.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0000 import C0000


class J0000(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new J0000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(J0000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0000(j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4]
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J0000
        """
        return J0000(*self.args, **hints)


==> listings/nonlinear/stratonovich/j00000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c00000 import C00000


class J00000(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 8

    def __new__(cls, *args, **kwargs):
        """
        Creates new J00000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        i5 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, i5, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(i5, Number) and
                isinstance(q, Number) and
                isinstance(dt, Number)):
            return super(J00000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C00000(j5, j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4] * ksi[j5, i5]
            for j5 in range(q + 1)
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J00000
        """
        return J00000(*self.args, **hints)


==> listings/nonlinear/stratonovich/j000000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c000000 import C000000


class J000000(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 9

    def __new__(cls, *args, **kwargs):
        """
        Creates new J000000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        i5 : int
            integral index
        i6 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, i5, i6, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(i5, Number) and
                isinstance(i6, Number) and
                isinstance(q, Number) and
                isinstance(dt, Number)):
            return super(J000000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C000000(j6, j5, j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] *
            ksi[j4, i4] * ksi[j5, i5] * ksi[j6, i6]
            for j6 in range(q + 1)
            for j5 in range(q + 1)
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J000000
        """
        return J000000(*self.args, **hints)


==> listings/nonlinear/stratonovich/j0001.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0001 import C0001


class J0001(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new J0001 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(J0001, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0001(j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4]
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J0001
        """
        return J0001(*self.args, **hints)


==> listings/nonlinear/stratonovich/j001.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c001 import C001


class J001(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new J001 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(J001, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C001(j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3]
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J001
        """
        return J001(*self.args, **hints)


==> listings/nonlinear/stratonovich/j0010.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0010 import C0010


class J0010(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new J0010 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(J0010, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0010(j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4]
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J0010
        """
        return J0010(*self.args, **hints)


==> listings/nonlinear/stratonovich/j01.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c01 import C01


class J01(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J01 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(J01, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C01(j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2]
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J01
        """
        return J01(*self.args, **hints)


==> listings/nonlinear/stratonovich/j010.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c010 import C010


class J010(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new J010 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(J010, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C010(j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3]
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J010
        """
        return J010(*self.args, **hints)


==> listings/nonlinear/stratonovich/j0100.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c0100 import C0100


class J0100(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new J0100 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(J0100, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C0100(j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4]
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J0100
        """
        return J0100(*self.args, **hints)


==> listings/nonlinear/stratonovich/j02.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c02 import C02


class J02(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J02 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(J02, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C02(j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2]
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J02
        """
        return J02(*self.args, **hints)


==> listings/nonlinear/stratonovich/j1.py <==
from math import sqrt

from sympy import Function, sympify, Number


class J1(Function):
    """
    Stratonovich stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new J1 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(J1, cls).__new__(cls, *args, **kwargs)

        return -(ksi[0, i1] + ksi[1, i1] / sqrt(3)) * dt ** 1.5 / 2

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J1
        """
        return J1(*self.args, **hints)


==> listings/nonlinear/stratonovich/j10.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c10 import C10


class J10(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J10 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(q, Number)):
            return super(J10, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C10(j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2]
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J10
        """
        return J10(*self.args, **hints)


==> listings/nonlinear/stratonovich/j100.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c100 import C100


class J100(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 6

    def __new__(cls, *args, **kwargs):
        """
        Creates new J100 object with given args

        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(q, Number)):
            return super(J100, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C100(j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3]
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J100
        """
        return J100(*self.args, **hints)


==> listings/nonlinear/stratonovich/j1000.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c1000 import C1000


class J1000(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 7

    def __new__(cls, *args, **kwargs):
        """
        Creates new J1000 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        i3 : int
            integral index
        i4 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, i3, i4, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number) and
                isinstance(i3, Number) and
                isinstance(i4, Number) and
                isinstance(q, Number)):
            return super(J1000, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C1000(j4, j3, j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2] * ksi[j3, i3] * ksi[j4, i4]
            for j4 in range(q + 1)
            for j3 in range(q + 1)
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J1000
        """
        return J1000(*self.args, **hints)


==> listings/nonlinear/stratonovich/j11.py <==
from sympy import Function, sympify, Number, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c11 import C11


class J11(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J11 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(J11, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C11(j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2]
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J11
        """
        return J11(*self.args, **hints)


==> listings/nonlinear/stratonovich/j2.py <==
from math import sqrt

from sympy import sympify, Number, Function


class J2(Function):
    """
    Stratonovich stochastic integral
    """
    nargs = 3

    def __new__(cls, *args, **kwargs):
        """
        Creates new J2 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, dt, ksi = sympify(args)

        if not isinstance(i1, Number):
            return super(J2, cls).__new__(cls, *args, **kwargs)

        return (ksi[0, i1] + ksi[1, i1] * sqrt(3) / 2 +
                ksi[2, i1] / sqrt(5) / 2) * dt ** 2.5 / 3

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J2
        """
        return J2(*self.args, **hints)


==> listings/nonlinear/stratonovich/j20.py <==
from sympy import Function, Number, sympify, Add

from mathematics.sde.nonlinear.symbolic.coefficients.c20 import C20


class J20(Function):
    """
    Iterated Stratonovich stochastic integral
    """
    nargs = 5

    def __new__(cls, *args, **kwargs):
        """
        Creates new J20 object with given args
        Parameters
        ==========
        i1 : int
            integral index
        i2 : int
            integral index
        q : int
            amount of terms in approximation of 
            iterated Stratonovich stochastic integral
        dt : float
            delta time
        ksi : numpy.ndarray
            matrix of Gaussian random variables
        Returns
        =======
        sympy.Expr
            formula to simplify and substitute
        """
        i1, i2, q, dt, ksi = sympify(args)

        if not (isinstance(i1, Number) and
                isinstance(i2, Number)):
            return super(J20, cls).__new__(cls, *args, **kwargs)

        return Add(*[
            C20(j2, j1, dt) *
            ksi[j1, i1] * ksi[j2, i2]
            for j2 in range(q + 1)
            for j1 in range(q + 1)])

    def doit(self, **hints):
        """
        Tries to expand or calculate function
        Returns
        =======
        J20
        """
        return J20(*self.args, **hints)


==> listings/tools/database.py <==
import logging
import re
import sqlite3

logger = logging.getLogger(__name__)

connection: sqlite3.Connection
cursor: sqlite3.Cursor


def is_connected():
    """
    Checks if application is connected to database
    Returns
    =======
    True or False
    """
    global connection
    if connection is None:
        return False
    else:
        return True


def connect(db: str):
    """
    Connects application to database
    Parameters
    ==========
    db : str
        path to database file
    """
    try:
        global connection
        global cursor

        connection = sqlite3.connect(db)
        connection.create_function("REGEXP", 2, regex)

        cursor = connection.cursor()
        logger.info(f"SQLite Database is successfully connected")

        query = "select sqlite_version();"
        cursor.execute(query)
        record = cursor.fetchall()
        logger.info(f"SQLite Database Version is: {record[0][0]}")

        query = "PRAGMA foreign_keys = ON;"
        cursor.execute(query)

    except sqlite3.Error as error:
        logger.error(f"Error while connecting to sqlite: {error}")


def disconnect():
    """
    Disconnects application from database
    """
    try:
        global connection
        global cursor

        connection.close()
        logger.info("The SQLite connection is closed")

    except sqlite3.Error as error:
        logger.error(f"Error while connecting to sqlite: {error}")


def execute(query: str):
    """
    Sends query to database and receives data
    Parameters
    ==========
    query : str
        query to database
    Returns
    =======
        list of tuples (rows)
    """
    try:
        global connection
        global cursor

        cursor.execute(query)
        records = cursor.fetchall()
        connection.commit()
        return records

    except sqlite3.Error as error:
        logger.error(f"Error while connecting to sqlite: {error}")


def regex(value, pattern):
    """
    Regular expression for search in database
    Parameters
    ==========
    value 
        column to apply
    pattern
        regular expression
    Returns
    =======
    Search results
    """
    c_pattern = re.compile(r"\b" + pattern.lower() + r"\b")
    return c_pattern.search(value) is not None


==> listings/tools/fsys.py <==
import os
import re

import config as c


def get_files(path, pattern):
    """
    Gives list of files containing the Fourier-Legendre coefficients
    Returns
    =======
    list
        list of available files
    """
    return [os.path.join(path, f)
            for f in os.listdir(path) if re.match(pattern, f)]


def is_locked(filename: str):
    """
    Checks if lock is set
    Parameters
    ==========
    filename : str
        name of lock file
    Returns
    =======
    True of False
    """
    if os.path.isfile(os.path.join(c.resources, filename)):
        return True
    else:
        return False


def lock(filename):
    """
    Performs locking
    Parameters
    ==========
    filename : str
        name of lock file
    """
    f = open(os.path.join(c.resources, filename), "w")
    f.close()


def unlock(filename):
    """
    Performs unlocking
    Parameters
    ==========
    filename : str
        name of lock file
    """
    os.remove(os.path.join(c.resources, filename))


==> listings/tools/input.py <==
import numpy as np


class BoundExceedError(Exception):
    pass


def input_matrix(n, m, s):
    """
    Input of matrix
    Parameters
    ==========
    n : int
        0 dimension volume of matrix
    m : int
        1 dimension volume of matrix
    s : str
        split character
    Returns
    =======
    numpy.ndarray
    """
    mat = []

    for i in range(n):
        row = input().strip().split(s)

        if len(row) != m:
            raise BoundExceedError()

        mat.append(row)

    return np.array(mat)


def input_vector(n, s):
    """
    Input of vector
    Parameters
    ==========
    n : int
        volume of vector
    s : str
        split character
    Returns
    =======
    numpy.ndarray
    """
    row = input().strip().split(s)

    if len(row) != n:
        raise BoundExceedError()

    return np.array(row)


==> listings/ui/async_calls/signals.py <==
from PyQt5.QtCore import QObject, pyqtSignal


class WorkerSignals(QObject):
    """
    Defines the signals available from a running worker thread.
    Supported signals are:

    finished
        No data
    error
        tuple (exctype, value, traceback.format_exc() )
    result
        object data returned from processing, anything
    progress
        int indicating % progress
    """
    finished = pyqtSignal()
    error = pyqtSignal(tuple)
    result = pyqtSignal(object)
    progress = pyqtSignal(int)


==> listings/ui/async_calls/worker.py <==
import sys
import traceback

from PyQt5.QtCore import QRunnable, pyqtSlot

from ui.async_calls.signals import WorkerSignals


class Worker(QRunnable):
    """
    Worker thread. Inherits from QRunnable to handler worker thread setup, signals and wrap-up.
    source: https://www.learnpyqt.com/tutorials/multithreading-pyqt-applications-qthreadpool/

    Example:
    worker = Worker(self.sl)
    worker.signals.finished.connect(self.stop)
    self.stack4.spin()
    QThreadPool.globalInstance().start(worker)

    fn: function
        The function callback to run on this worker thread. Supplied args and
        kwargs will be passed through to the runner.
    args: iterable
        Arguments to pass to the callback function
    kwargs:
        Keywords to pass to the callback function
    """

    def __init__(self, fn, *args, **kwargs):
        super(QRunnable, self).__init__()

        # Store constructor arguments (re-used for processing)
        self.fn = fn
        self.args = args
        self.kwargs = kwargs
        self.signals = WorkerSignals()

    @pyqtSlot()
    def run(self):
        """
        Initialise the runner function with passed args, kwargs.
        """

        # Retrieve args/kwargs here; and fire processing using them
        try:
            result = self.fn(*self.args, **self.kwargs)
        except:
            traceback.print_exc()
            exctype, value = sys.exc_info()[:2]
            self.signals.error.emit((exctype, value, traceback.format_exc()))
        else:
            self.signals.result.emit(result)  # Return the result of the processing
        finally:
            self.signals.finished.emit()  # Done


==> listings/ui/charts/visuals/toolbar.py <==
from matplotlib.backends.backend_qt5agg import NavigationToolbar2QT as NavigationToolbar


class ToolBar(NavigationToolbar):

    def __init__(self, figure_canvas, parent=None):
        self.toolitems = (
            (None, None, None, None),
            ('Home', None, 'home', 'home'),
            ('Back', None, 'back', 'back'),
            ('Forward', None, 'forward', 'forward'),
            (None, None, None, None),
            ('Pan', None, 'move', 'pan'),
            ('Zoom', None, 'zoom_to_rect', 'zoom'),
            (None, None, None, None),
            ('Save', None, 'filesave', 'save_figure'),
        )

        NavigationToolbar.__init__(self, figure_canvas, parent=parent)

        self.setStyleSheet("QToolTip { background: white; }")

    def _init_toolbar(self):
        pass


==> listings/ui/main/modeling/linear/base.py <==
import logging
from time import time

import numpy as np
from PyQt5.QtCore import QThreadPool, pyqtSignal
from PyQt5.QtWidgets import QCheckBox, QPushButton, QStyle, QApplication, \
    QSizePolicy, QHBoxLayout, QSpacerItem, QVBoxLayout, QStackedWidget, \
    QWidget, QLabel

from mathematics.sde.linear.dindet import dindet
from mathematics.sde.linear.distortions import Symbolic, ComplexDistortion
from mathematics.sde.linear.integration import Integral
from mathematics.sde.linear.stoch import stoch
from ui.async_calls.worker import Worker
from ui.charts.visuals.line import Line
from ui.main.modeling.linear.step1 import Step1
from ui.main.modeling.linear.step2 import Step2
from ui.main.modeling.linear.step3 import Step3
from ui.main.modeling.linear.step4 import Step4
from ui.main.modeling.linear.step5 import Step5
from ui.main.modeling.linear.step6 import Step6
from ui.main.modeling.linear.step7 import Step7
from ui.main.modeling.linear.step8 import Step8


class LinearModelingWidget(QWidget):
    
    show_main_menu = pyqtSignal()
    start_progress = pyqtSignal(str)
    stop_progress = pyqtSignal(str)
    draw_chart = pyqtSignal(list)

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.logger = logging.getLogger(__name__)

        self.stack_widget = QStackedWidget(self)

        self.step1 = Step1()
        self.step2 = Step2()
        self.step3 = Step3()
        self.step4 = Step4()
        self.step5 = Step5()
        self.step6 = Step6()
        self.step7 = Step7()
        self.step8 = Step8()

        back_btn = QPushButton("Back", self)
        back_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        self.charts_check = QCheckBox("Charts window", self)

        self.scheme_name = QLabel("Linear Systems of Ito SDEs")

        bar_layout = QHBoxLayout()
        bar_layout.addWidget(back_btn)
        bar_layout.addItem(QSpacerItem(10, 35, QSizePolicy.Minimum, QSizePolicy.Minimum))
        bar_layout.addWidget(self.scheme_name)
        bar_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bar_layout.addWidget(self.charts_check)

        self.stack_widget.addWidget(self.step1)
        self.stack_widget.addWidget(self.step2)
        self.stack_widget.addWidget(self.step3)
        self.stack_widget.addWidget(self.step4)
        self.stack_widget.addWidget(self.step5)
        self.stack_widget.addWidget(self.step6)
        self.stack_widget.addWidget(self.step7)
        self.stack_widget.addWidget(self.step8)

        layout = QVBoxLayout()
        layout.addLayout(bar_layout)
        layout.addWidget(self.stack_widget)

        self.setLayout(layout)

        back_btn.clicked.connect(self.show_main_menu.emit)
        back_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))

        self.step1.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step2))
        self.step2.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))
        self.step2.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step3))
        self.step3.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step2))
        self.step3.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step4))
        self.step4.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step3))
        self.step4.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step5))
        self.step5.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step4))
        self.step5.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step6))
        self.step6.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step5))
        self.step6.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step7))
        self.step7.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step6))
        self.step7.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step8))
        self.step8.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step7))

        self.step8.run_btn.clicked.connect(
            lambda: self.run_modeling())
        self.step8.run_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))

        self.step1.n_valid.connect(self.step2.matrix.resize_h)
        self.step1.n_valid.connect(self.step2.matrix.resize_w)

        self.step1.n_valid.connect(self.step3.matrix.resize_h)
        self.step1.k_valid.connect(self.step3.matrix.resize_w)

        self.step1.n_valid.connect(self.step4.matrix.resize_h)
        self.step1.m_valid.connect(self.step4.matrix.resize_w)

        self.step1.k_valid.connect(self.step5.matrix.resize_h)

        self.step1.n_valid.connect(self.step6.matrix.resize_w)

        self.step1.n_valid.connect(self.step7.matrix.resize_h)

    def run_modeling(self):
        self.start_progress.emit("The modeling is being performed...")

        worker = Worker(self.routine)
        worker.signals.result.connect(self.on_modeling_finish)
        worker.signals.error.connect(self.on_modeling_corrupted)
        QThreadPool.globalInstance().start(worker)

    def routine(self):
        n = int(self.step1.lineedit_n.text())
        m = int(self.step1.lineedit_m.text())
        k = int(self.step1.lineedit_k.text())
        t0 = float(self.step8.lineedit_t0.text())
        dt = float(self.step8.lineedit_dt.text())
        t1 = float(self.step8.lineedit_t1.text())

        self.logger.info("Reading input data")

        integral = Integral(n)

        integral.k, integral.m, integral.dt, integral.t0, integral.tk = \
            k, m, dt, t0, t1

        integral.m_a = np.array([[float(self.step2.matrix.m[i][j])
                                  for j in range(self.step2.matrix.columnCount())]
                                 for i in range(self.step2.matrix.rowCount())])

        integral.mat_b = np.array([[float(self.step3.matrix.m[i][j])
                                    for j in range(self.step3.matrix.columnCount())]
                                   for i in range(self.step3.matrix.rowCount())])

        integral.mat_f = np.array([[float(self.step4.matrix.m[i][j])
                                    for j in range(self.step4.matrix.columnCount())]
                                   for i in range(self.step4.matrix.rowCount())])

        integral.m_h = np.array([[float(self.step6.matrix.m[i][j])
                                  for j in range(self.step6.matrix.columnCount())]
                                 for i in range(self.step6.matrix.rowCount())])

        integral.m_x0 = np.array([[float(self.step7.matrix.m[i][j])
                                   for j in range(self.step7.matrix.columnCount())]
                                  for i in range(self.step7.matrix.rowCount())])

        integral.m_mx0 = np.array([[float(self.step7.matrix.m[i][j])
                                    for j in range(self.step7.matrix.columnCount())]
                                   for i in range(self.step7.matrix.rowCount())])

        integral.m_dx0 = np.zeros((integral.n, integral.n))

        self.logger.info("Input is correct")
        self.logger.info("Calculation of Ad and Bd (Algorithm 11.2)")

        integral.m_ad, integral.m_bd = dindet(
            integral.n, integral.k, integral.m_a, integral.mat_b, integral.dt)

        self.logger.info("Calculation of Fd (Algorithm 11.6)")

        integral.m_fd = stoch(integral.n, integral.m_a, integral.mat_f, integral.dt)

        mat_u = np.array([[object]] * self.step5.matrix.rowCount())
        for i in range(self.step5.matrix.rowCount()):
            mat_u[i][0] = Symbolic(self.step5.matrix.m[i][0])

        integral.distortion = ComplexDistortion(self.step5.matrix.rowCount(), mat_u)

        self.logger.info("Starting modeling loop")

        start_time = time()
        integral.integrate()

        self.logger.info(f"Integration took {(time() - start_time):.3f} seconds")

        lines = [Line(f"Linear, x{i + 1}",
                      np.array(integral.v_t).astype(float),
                      np.array(integral.m_xt[i, :]).astype(float),
                      mx=np.array(integral.m_mx[i, :]).astype(float),
                      dx=np.array(integral.m_dx[i, :]).astype(float))
                 for i in range(integral.m_xt.shape[0])]

        name = f"Linear"

        lines.append(Line(f"Linear, y",
                          np.array(integral.v_t).astype(float),
                          np.array(integral.v_yt).astype(float),
                          mx=np.array(integral.v_my).astype(float),
                          dx=np.array(integral.v_dy).astype(float)))

        return lines

    def on_modeling_finish(self, result):
        self.stop_progress.emit("The modeling has been completed!")
        self.draw_chart.emit(result)

    def on_modeling_corrupted(self, result):
        self.logger.error(result[0])
        self.logger.error(result[1])
        self.logger.error(result[2])

        self.stop_progress.emit("The modeling failed!")


==> listings/ui/main/modeling/linear/step1.py <==
from PyQt5.QtCore import pyqtSignal
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QGridLayout, QLineEdit, QLabel, \
    QVBoxLayout, QSpacerItem, QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.svg import SVG


class Step1(QWidget):
    
    n_valid = pyqtSignal(int)
    m_valid = pyqtSignal(int)
    k_valid = pyqtSignal(int)

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.n_is_valid = False
        self.m_is_valid = False
        self.k_is_valid = False

        self.input_stack = self.parent()

        info_n = InfoIcon("Dimension of linear system of Ito SDEs")
        info_m = InfoIcon("Dimension of vector Wiener process")
        info_k = InfoIcon("Dimension of vector function u(t)")

        label_n = QLabel("n")
        label_m = QLabel("m")
        label_k = QLabel("k")

        self.lineedit_n = QLineEdit()
        self.lineedit_m = QLineEdit()
        self.lineedit_k = QLineEdit()

        self.msg_n = ErrorWidget("Wrong value!")
        self.msg_n.hide()

        self.msg_m = ErrorWidget("Wrong value!")
        self.msg_m.hide()

        self.msg_k = ErrorWidget("Wrong value!")
        self.msg_k.hide()

        grid_layout = QGridLayout()
        grid_layout.addWidget(self.msg_n, 0, 2)
        grid_layout.addWidget(self.msg_m, 2, 2)
        grid_layout.addWidget(self.msg_k, 4, 2)
        grid_layout.addWidget(info_n, 1, 0)
        grid_layout.addWidget(info_m, 3, 0)
        grid_layout.addWidget(info_k, 5, 0)
        grid_layout.addWidget(label_n, 1, 1)
        grid_layout.addWidget(label_m, 3, 1)
        grid_layout.addWidget(label_k, 5, 1)
        grid_layout.addWidget(self.lineedit_n, 1, 2)
        grid_layout.addWidget(self.lineedit_m, 3, 2)
        grid_layout.addWidget(self.lineedit_k, 5, 2)

        header = QLabel("Dimensions settings", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))
        self.next_btn.setEnabled(False)

        header_layout = QHBoxLayout()
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        header_layout.addWidget(header)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.next_btn)

        eq1 = QHBoxLayout()
        eq1.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        eq1.addWidget(SVG("equation3.svg", scale_factor=1.))
        eq1.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        eq2 = QHBoxLayout()
        eq2.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        eq2.addWidget(SVG("equation4.svg", scale_factor=1.))
        eq2.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        equalities_layout = QVBoxLayout()
        equalities_layout.addLayout(eq1)
        equalities_layout.addItem(QSpacerItem(0, 25, QSizePolicy.Minimum, QSizePolicy.Minimum))
        equalities_layout.addLayout(eq2)

        equalities_wrap = QHBoxLayout()
        equalities_wrap.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        equalities_wrap.addLayout(equalities_layout)
        equalities_wrap.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        grid_wrap = QHBoxLayout()
        grid_wrap.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        grid_wrap.addLayout(grid_layout)
        grid_wrap.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        layout = QVBoxLayout()
        layout.addItem(QSpacerItem(0, 0, QSizePolicy.Minimum, QSizePolicy.Expanding))
        layout.addLayout(equalities_wrap)
        layout.addItem(QSpacerItem(0, 25, QSizePolicy.Minimum, QSizePolicy.Minimum))
        layout.addLayout(header_layout)
        layout.addItem(QSpacerItem(0, 5, QSizePolicy.Minimum, QSizePolicy.Minimum))
        layout.addLayout(grid_wrap)
        layout.addItem(QSpacerItem(0, 0, QSizePolicy.Minimum, QSizePolicy.Expanding))
        layout.addItem(QSpacerItem(0, 25, QSizePolicy.Minimum, QSizePolicy.Minimum))
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.lineedit_n.textChanged.connect(self.validate_n)
        self.lineedit_m.textChanged.connect(self.validate_m)
        self.lineedit_k.textChanged.connect(self.validate_k)

    def validate_form(self):
        if self.n_is_valid and self.m_is_valid and self.k_is_valid:
            self.next_btn.setEnabled(True)
        else:
            self.next_btn.setEnabled(False)

    def validate_n(self, value):
        try:
            typed_value = int(value)
            if typed_value <= 0:
                raise ValueError()

            self.n_is_valid = True
            self.n_valid.emit(typed_value)
            self.msg_n.hide()

        except ValueError:
            self.n_is_valid = False
            self.msg_n.show()

        finally:
            self.validate_form()

    def validate_m(self, value):
        try:
            typed_value = int(value)
            if typed_value <= 0:
                raise ValueError()

            self.m_is_valid = True
            self.m_valid.emit(typed_value)
            self.msg_m.hide()

        except ValueError:
            self.m_is_valid = False
            self.msg_m.show()

        finally:
            self.validate_form()

    def validate_k(self, value):
        try:
            typed_value = int(value)
            if typed_value <= 0:
                raise ValueError()

            self.k_is_valid = True
            self.k_valid.emit(typed_value)
            self.msg_k.hide()

        except ValueError:
            self.k_is_valid = False
            self.msg_k.show()

        finally:
            self.validate_form()


==> listings/ui/main/modeling/linear/step2.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QSpacerItem, QSizePolicy, \
    QVBoxLayout, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step2(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of matrix A", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of matrix A are\n"
                        "expected to be real values\n"
                        "Size: n x n")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.matrix.itemChanged.connect(self.validate_item)

    def validate_item(self, item):

        value = item.text()
        try:
            float(value)
            if not item.valid:
                item.valid = True
                self.errors -= 1

        except ValueError:
            if item.valid:
                item.valid = False
                self.errors += 1

        finally:
            self.validate_form()

    def validate_form(self):

        if self.errors == 0:
            self.msg.hide()
            self.next_btn.setEnabled(True)
        else:
            self.msg.show()
            self.next_btn.setEnabled(False)


==> listings/ui/main/modeling/linear/step3.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QSpacerItem, QSizePolicy, \
    QVBoxLayout, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step3(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of matrix B", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of matrix B are\n"
                        "expected to be real values\n"
                        "Size: n x k")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.matrix.itemChanged.connect(self.validate_item)

    def validate_item(self, item):

        value = item.text()
        try:
            float(value)
            if not item.valid:
                item.valid = True
                self.errors -= 1

        except ValueError:
            if item.valid:
                item.valid = False
                self.errors += 1

        finally:
            self.validate_form()

    def validate_form(self):

        if self.errors == 0:
            self.msg.hide()
            self.next_btn.setEnabled(True)
        else:
            self.msg.show()
            self.next_btn.setEnabled(False)


==> listings/ui/main/modeling/linear/step4.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QVBoxLayout, QLabel, QSpacerItem, \
    QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step4(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of matrix F", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of matrix F are\n"
                        "expected to be real values\n"
                        "Size: n x m")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.matrix.itemChanged.connect(self.validate_item)

    def validate_item(self, item):

        value = item.text()
        try:
            float(value)
            if not item.valid:
                item.valid = True
                self.errors -= 1

        except ValueError:
            if item.valid:
                item.valid = False
                self.errors += 1

        finally:
            self.validate_form()

    def validate_form(self):

        if self.errors == 0:
            self.msg.hide()
            self.next_btn.setEnabled(True)
        else:
            self.msg.show()
            self.next_btn.setEnabled(False)


==> listings/ui/main/modeling/linear/step5.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QVBoxLayout, QLabel, QSpacerItem, \
    QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step5(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of vector function u(t)", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of vector u(t) are expected to be functions\n"
                        "Size: k x 1\n"
                        "Functions must be set in python and SymPy notation")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)


==> listings/ui/main/modeling/linear/step6.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QVBoxLayout, QLabel, QSpacerItem, \
    QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step6(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of matrix H", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of matrix H are\n"
                        "expected to be int values\n"
                        "Size: 1 x n")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.matrix.itemChanged.connect(self.validate_item)

    def validate_item(self, item):

        value = item.text()
        try:
            float(value)
            if not item.valid:
                item.valid = True
                self.errors -= 1

        except ValueError:
            if item.valid:
                item.valid = False
                self.errors += 1

        finally:
            self.validate_form()

    def validate_form(self):

        if self.errors == 0:
            self.msg.hide()
            self.next_btn.setEnabled(True)
        else:
            self.msg.show()
            self.next_btn.setEnabled(False)


==> listings/ui/main/modeling/linear/step7.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QVBoxLayout, QLabel, QSpacerItem, \
    QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step7(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of column x0", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of column x0 are\n"
                        "expected to be real values\n"
                        "Size: n x 1")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.matrix.itemChanged.connect(self.validate_item)

    def validate_item(self, item):

        value = item.text()
        try:
            float(value)
            if not item.valid:
                item.valid = True
                self.errors -= 1

        except ValueError:
            if item.valid:
                item.valid = False
                self.errors += 1

        finally:
            self.validate_form()

    def validate_form(self):

        if self.errors == 0:
            self.msg.hide()
            self.next_btn.setEnabled(True)
        else:
            self.msg.show()
            self.next_btn.setEnabled(False)


==> listings/ui/main/modeling/linear/step8.py <==
import sys

from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QLineEdit, QGridLayout, \
    QVBoxLayout, QSizePolicy, QSpacerItem, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon


class Step8(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.t0 = sys.float_info.min
        self.dt = 0
        self.t1 = sys.float_info.max
        self.s = 0

        self.t0_is_valid = False
        self.dt_is_valid = False
        self.t1_is_valid = False
        self.s_is_valid = True

        self.input_stack = self.parent()

        info_t0 = InfoIcon("Start point of integration interval\n"
                           "Must be in [0, t1) range")
        info_dt = InfoIcon("Integration step\n"
                           "Must be set in (0, 1) interval")
        info_t1 = InfoIcon("Final point of integration interval\n"
                           "Must be more then t0")
        info_s = InfoIcon("This is random generator seed\n"
                          "If You do not want to use specific\n"
                          "seed just leave this field empty")

        label_t0 = QLabel("t0")
        label_dt = QLabel("dt")
        label_t1 = QLabel("t1")
        label_s = QLabel("seed")

        self.lineedit_t0 = QLineEdit()
        self.lineedit_dt = QLineEdit()
        self.lineedit_t1 = QLineEdit()
        self.lineedit_s = QLineEdit()

        self.msg_t0 = ErrorWidget("Wrong value!")
        self.msg_t0.hide()

        self.msg_dt = ErrorWidget("Wrong value!")
        self.msg_dt.hide()

        self.msg_t1 = ErrorWidget("Wrong value!")
        self.msg_t1.hide()

        self.msg_s = ErrorWidget("Wrong value!")
        self.msg_s.hide()

        header = QLabel("Accuracy settings", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        self.run_btn = QPushButton("Perform modeling", self)
        self.run_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))
        self.run_btn.setEnabled(False)

        header_layout = QHBoxLayout()
        header_layout.addWidget(header)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.run_btn)

        grid_layout = QGridLayout()

        grid_layout.addWidget(self.msg_t0, 0, 2)

        grid_layout.addWidget(info_t0, 1, 0)
        grid_layout.addWidget(label_t0, 1, 1)
        grid_layout.addWidget(self.lineedit_t0, 1, 2)

        grid_layout.addWidget(self.msg_dt, 0, 5)

        grid_layout.addWidget(info_dt, 1, 3)
        grid_layout.addWidget(label_dt, 1, 4)
        grid_layout.addWidget(self.lineedit_dt, 1, 5)

        grid_layout.addWidget(self.msg_t1, 0, 8)

        grid_layout.addWidget(info_t1, 1, 6)
        grid_layout.addWidget(label_t1, 1, 7)
        grid_layout.addWidget(self.lineedit_t1, 1, 8)

        grid_layout.addWidget(self.msg_s, 2, 2)

        grid_layout.addWidget(info_s, 3, 0)
        grid_layout.addWidget(label_s, 3, 1)
        grid_layout.addWidget(self.lineedit_s, 3, 2)

        column_layout = QVBoxLayout()
        column_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))
        column_layout.addLayout(header_layout)
        column_layout.addItem(QSpacerItem(0, 25, QSizePolicy.Minimum, QSizePolicy.Minimum))
        column_layout.addLayout(grid_layout)
        column_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))

        control_layout = QHBoxLayout()
        control_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))
        control_layout.addLayout(column_layout)
        control_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))

        layout = QVBoxLayout()
        layout.addLayout(control_layout)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.lineedit_t0.textChanged.connect(self.validate_t0)
        self.lineedit_t0.textChanged.connect(self.validate_t1)
        self.lineedit_t0.textChanged.connect(self.validate_dt)
        self.lineedit_dt.textChanged.connect(self.validate_dt)
        self.lineedit_t1.textChanged.connect(self.validate_t0)
        self.lineedit_t1.textChanged.connect(self.validate_t1)
        self.lineedit_t1.textChanged.connect(self.validate_dt)
        self.lineedit_s.textChanged.connect(self.validate_s)

    def count_c(self, flag: bool):
        if flag:
            self.info_c.show()
            self.label_c.show()
        else:
            self.info_c.hide()
            self.label_c.hide()

        self.msg_c.hide()

    def validate_form(self):
        if self.t0_is_valid \
                and self.dt_is_valid \
                and self.t1_is_valid \
                and self.s_is_valid:
            self.run_btn.setEnabled(True)
        else:
            self.run_btn.setEnabled(False)

    def validate_t0(self):
        try:
            typed_value = float(self.lineedit_t0.text())
            if typed_value >= self.t1:
                raise ValueError()

            self.t0_is_valid = True
            self.t0 = typed_value
            self.msg_t0.hide()

        except ValueError:
            self.t0_is_valid = False
            self.msg_t0.show()

    def validate_dt(self):
        try:
            typed_value = float(self.lineedit_dt.text())
            if typed_value <= 0 \
                    or (self.t1 - self.t0) / typed_value < 1 \
                    or typed_value >= 1:
                raise ValueError()

            self.dt_is_valid = True
            self.dt = typed_value
            self.msg_dt.hide()
            self.validate_form()

        except ValueError:
            self.dt_is_valid = False
            self.msg_dt.show()

    def validate_t1(self):
        try:
            typed_value = float(self.lineedit_t1.text())
            if typed_value <= self.t0:
                raise ValueError()

            self.t1_is_valid = True
            self.t1 = typed_value
            self.msg_t1.hide()

        except ValueError:
            self.t1_is_valid = False
            self.msg_t1.show()

    def validate_s(self):
        try:
            if self.lineedit_s.text() == "":
                self.s_is_valid = True
                self.s = 0
            else:
                typed_value = int(self.lineedit_s.text())
                if typed_value <= 0:
                    raise ValueError()
                self.s = typed_value

            self.s_is_valid = True
            self.msg_s.hide()

        except ValueError:
            self.s_is_valid = False
            self.msg_s.show()

        finally:
            self.validate_form()


==> listings/ui/main/modeling/nonliear/base.py <==
import logging

import numpy as np
from PyQt5.QtCore import QThreadPool, pyqtSignal
from PyQt5.QtWidgets import QCheckBox, QPushButton, QStyle, QApplication,\
    QSizePolicy, QHBoxLayout, QSpacerItem, QVBoxLayout, QStackedWidget, \
    QWidget, QLabel
from sympy import Matrix

import config
from mathematics.sde.nonlinear.drivers.euler import euler
from mathematics.sde.nonlinear.drivers.milstein import milstein
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_1p5 import strong_taylor_ito_1p5
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_2p0 import strong_taylor_ito_2p0
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_2p5 import strong_taylor_ito_2p5
from mathematics.sde.nonlinear.drivers.strong_taylor_ito_3p0 import strong_taylor_ito_3p0
from mathematics.sde.nonlinear.drivers.strong_taylor_stratonovich_1p0 import strong_taylor_stratonovich_1p0
from mathematics.sde.nonlinear.drivers.strong_taylor_stratonovich_1p5 import strong_taylor_stratonovich_1p5
from mathematics.sde.nonlinear.drivers.strong_taylor_stratonovich_2p0 import strong_taylor_stratonovich_2p0
from mathematics.sde.nonlinear.drivers.strong_taylor_stratonovich_2p5 import strong_taylor_stratonovich_2p5
from mathematics.sde.nonlinear.drivers.strong_taylor_stratonovich_3p0 import strong_taylor_stratonovich_3p0
from mathematics.sde.nonlinear.symbolic.coefficients.c import C
from tools import database
from ui.async_calls.worker import Worker
from ui.charts.visuals.line import Line
from ui.main.modeling.nonliear.step1 import Step1
from ui.main.modeling.nonliear.step2 import Step2
from ui.main.modeling.nonliear.step3 import Step3
from ui.main.modeling.nonliear.step4 import Step4
from ui.main.modeling.nonliear.step5 import Step5


class NonlinearModelingWidget(QWidget):
    
    show_main_menu = pyqtSignal()
    start_progress = pyqtSignal(str)
    stop_progress = pyqtSignal(str)
    draw_chart = pyqtSignal(list)

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.logger = logging.getLogger(__name__)
        self.scheme_id = 0
        self.schemes = [
            (euler, "Euler", "Euler Scheme"),
            (milstein, "Milstein", "Milstein Scheme"),
            (strong_taylor_ito_1p5, "Taylor-Ito 1.5",
             "Strong Taylor-Ito Scheme with Convergence Order 1.5"),
            (strong_taylor_ito_2p0, "Taylor-Ito 2.0",
             "Strong Taylor-Ito Scheme with Convergence Order 2.0"),
            (strong_taylor_ito_2p5, "Taylor-Ito 2.5",
             "Strong Taylor-Ito Scheme with Convergence Order 2.5"),
            (strong_taylor_ito_3p0, "Taylor-Ito 3.0",
             "Strong Taylor-Ito Scheme with Convergence Order 3.0"),
            (strong_taylor_stratonovich_1p0, "Taylor-Str. 1.0",
             "Strong Taylor-Stratonovich Scheme with Convergence Order 1.0"),
            (strong_taylor_stratonovich_1p5, "Taylor-Str. 1.5",
             "Strong Taylor-Stratonovich Scheme with Convergence Order 1.5"),
            (strong_taylor_stratonovich_2p0, "Taylor-Str. 2.0",
             "Strong Taylor-Stratonovich Scheme with Convergence Order 2.0"),
            (strong_taylor_stratonovich_2p5, "Taylor-Str. 2.5",
             "Strong Taylor-Stratonovich Scheme with Convergence Order 2.5"),
            (strong_taylor_stratonovich_3p0, "Taylor-Str. 3.0",
             "Strong Taylor-Stratonovich Scheme with Convergence Order 3.0"),
        ]

        self.stack_widget = QStackedWidget(self)

        self.step1 = Step1()
        self.step2 = Step2()
        self.step3 = Step3()
        self.step4 = Step4()
        self.step5 = Step5()

        back_btn = QPushButton("Back", self)
        back_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        self.charts_check = QCheckBox("Charts window", self)

        self.scheme_name = QLabel()
        self.scheme_name.setSizePolicy(QSizePolicy.Expanding, QSizePolicy.Minimum)

        bar_layout = QHBoxLayout()
        bar_layout.addWidget(back_btn)
        bar_layout.addItem(QSpacerItem(10, 35, QSizePolicy.Minimum, QSizePolicy.Minimum))
        bar_layout.addWidget(self.scheme_name)
        bar_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bar_layout.addWidget(self.charts_check)

        self.stack_widget.addWidget(self.step1)
        self.stack_widget.addWidget(self.step2)
        self.stack_widget.addWidget(self.step3)
        self.stack_widget.addWidget(self.step4)
        self.stack_widget.addWidget(self.step5)

        layout = QVBoxLayout()
        layout.addLayout(bar_layout)
        layout.addWidget(self.stack_widget)

        self.setLayout(layout)

        back_btn.clicked.connect(self.show_main_menu.emit)
        back_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))

        self.step1.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step2))
        self.step2.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))
        self.step2.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step3))
        self.step3.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step2))
        self.step3.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step4))
        self.step4.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step3))
        self.step4.next_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step5))
        self.step5.prev_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step4))

        self.step5.run_btn.clicked.connect(
            lambda: self.run_modeling())
        self.step5.run_btn.clicked.connect(
            lambda: self.stack_widget.setCurrentWidget(self.step1))

        self.step1.n_valid.connect(self.step2.matrix.resize_h)
        self.step1.n_valid.connect(self.step3.matrix.resize_h)
        self.step1.n_valid.connect(self.step4.matrix.resize_h)

        self.step1.m_valid.connect(self.step3.matrix.resize_w)

    def set_scheme(self, scheme_id):
        self.scheme_id = scheme_id
        self.scheme_name.setText(self.schemes[scheme_id][2])
        if scheme_id == 0:
            self.step5.count_c(False)
        else:
            self.step5.count_c(True)

    def run_modeling(self):
        self.start_progress.emit("The modeling is being performed...")

        worker = Worker(self.routine)
        worker.signals.result.connect(self.on_modeling_finish)
        worker.signals.error.connect(self.on_modeling_corrupted)
        QThreadPool.globalInstance().start(worker)

    def routine(self):

        scheme = self.schemes[self.scheme_id]

        a = Matrix(self.step2.matrix.m)
        b = Matrix(self.step3.matrix.m)

        x0 = np.ndarray(shape=(self.step4.matrix.rowCount(), 
                               self.step4.matrix.columnCount()), dtype=float)
        for i in range(self.step4.matrix.rowCount()):
            for j in range(self.step4.matrix.columnCount()):
                x0[i][j] = float(self.step4.matrix.m[i][j])

        if self.step5.s != 0:
            np.random.seed(self.step5.s)

        database.connect(config.database)

        if self.scheme_id == 0:
            result = scheme[0](
                x0, a, b,
                (self.step5.t0,
                 self.step5.dt,
                 self.step5.t1)
            )
        else:
            C.preload(56, 56, 56, 56, 56)
            result = scheme[0](
                x0, a, b, self.step5.c,
                (self.step5.t0,
                 self.step5.dt,
                 self.step5.t1)
            )

        database.disconnect()

        lines = [Line(f"{scheme[1]}, x{i + 1}",
                      np.array(result[1]).astype(float),
                      np.array(result[0][i, :]).astype(float))
                 for i in range(len(result[0]))]

        return lines

    def on_modeling_finish(self, result):
        self.stop_progress.emit("The modeling has been completed!")
        self.draw_chart.emit(result)

    def on_modeling_corrupted(self, result):

        self.logger.error(result[0])
        self.logger.error(result[1])
        self.logger.error(result[2])

        self.stop_progress.emit("The modeling failed!")


==> listings/ui/main/modeling/nonliear/step2.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QSpacerItem, QSizePolicy, \
    QVBoxLayout, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step2(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of column a(x, t)", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of column a(x, t) are expected to be functions\n"
                        "Size: n x 1\n"
                        "Functions must be set in python and SymPy notation")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)


==> listings/ui/main/modeling/nonliear/step3.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QSpacerItem, QSizePolicy, \
    QVBoxLayout, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step3(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of matrix B(x, t)", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of matrix B(x, t) are expected to be functions\n"
                        "Size: n x m\n"
                        "Functions must be set in python and SymPy notation")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)


==> listings/ui/main/modeling/nonliear/step4.py <==
from PyQt5.QtWidgets import QWidget, QHBoxLayout, QVBoxLayout, QLabel, \
    QSpacerItem, QSizePolicy, QPushButton, QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon
from ui.main.modeling.matrix_widget import MatrixWidget


class Step4(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.errors = 0

        header = QLabel("Setting of column x0", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        info = InfoIcon("Elements of column x0 are expected to be functions\n"
                        "Size: n x 1\n"
                        "Functions must be set in python and SymPy notation")

        self.msg = ErrorWidget("Wrong values in matrix!")
        self.msg.hide()

        self.matrix = MatrixWidget(self)

        self.next_btn = QPushButton("Next", self)
        self.next_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        header_layout = QHBoxLayout()
        header_layout.addWidget(info)
        header_layout.addWidget(header)
        header_layout.addWidget(self.msg)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.next_btn)

        layout = QVBoxLayout()
        layout.addLayout(header_layout)
        layout.addWidget(self.matrix)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)


==> listings/ui/main/modeling/nonliear/step5.py <==
import sys

from PyQt5.QtWidgets import QWidget, QHBoxLayout, QLabel, QLineEdit, \
    QGridLayout, QVBoxLayout, QSizePolicy, QSpacerItem, QPushButton, \
    QApplication, QStyle

from ui.main.error import ErrorWidget
from ui.main.info import InfoIcon


class Step5(QWidget):

    def __init__(self, parent=None):
        super(QWidget, self).__init__(parent)

        self.t0 = sys.float_info.min
        self.dt = 0
        self.t1 = sys.float_info.max
        self.s = 0
        self.c = 0

        self.t0_is_valid = False
        self.dt_is_valid = False
        self.t1_is_valid = False
        self.s_is_valid = True
        self.c_is_valid = False

        self.input_stack = self.parent()

        info_t0 = InfoIcon("Start point of integration interval\n"
                           "Must be in [0, t1) range")
        info_dt = InfoIcon("Integration step\n"
                           "Must be set in (0, 1) interval")
        info_t1 = InfoIcon("Final point of integration interval\n"
                           "Must be more then t0")
        info_s = InfoIcon("This is random generator seed\n"
                          "If You do not want to use specific\n"
                          "seed just leave this field empty")
        self.info_c = InfoIcon("The constant which defines approximation accuracy")

        label_t0 = QLabel("t0")
        label_dt = QLabel("dt")
        label_t1 = QLabel("t1")
        label_s = QLabel("seed")
        self.label_c = QLabel("C")

        self.lineedit_t0 = QLineEdit()
        self.lineedit_dt = QLineEdit()
        self.lineedit_t1 = QLineEdit()
        self.lineedit_s = QLineEdit()
        self.lineedit_c = QLineEdit()

        self.msg_t0 = ErrorWidget("Wrong value!")
        self.msg_t0.hide()

        self.msg_dt = ErrorWidget("Wrong value!")
        self.msg_dt.hide()

        self.msg_t1 = ErrorWidget("Wrong value!")
        self.msg_t1.hide()

        self.msg_s = ErrorWidget("Wrong value!")
        self.msg_s.hide()

        self.msg_c = ErrorWidget("Wrong value!")
        self.msg_c.hide()

        header = QLabel("Accuracy settings", parent=self)
        font = header.font()
        font.setPointSize(15)
        header.setFont(font)

        self.prev_btn = QPushButton("Back", self)
        self.prev_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowBack))

        self.run_btn = QPushButton("Perform modeling", self)
        self.run_btn.setIcon(QApplication.style().standardIcon(QStyle.SP_ArrowForward))
        self.run_btn.setEnabled(False)

        header_layout = QHBoxLayout()
        header_layout.addWidget(header)
        header_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))

        bottom_bar = QHBoxLayout()
        bottom_bar.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Minimum))
        bottom_bar.addWidget(self.prev_btn)
        bottom_bar.addWidget(self.run_btn)

        grid_layout = QGridLayout()

        grid_layout.addWidget(self.msg_t0, 0, 2)

        grid_layout.addWidget(info_t0, 1, 0)
        grid_layout.addWidget(label_t0, 1, 1)
        grid_layout.addWidget(self.lineedit_t0, 1, 2)

        grid_layout.addWidget(self.msg_dt, 0, 5)

        grid_layout.addWidget(info_dt, 1, 3)
        grid_layout.addWidget(label_dt, 1, 4)
        grid_layout.addWidget(self.lineedit_dt, 1, 5)

        grid_layout.addWidget(self.msg_t1, 0, 8)

        grid_layout.addWidget(info_t1, 1, 6)
        grid_layout.addWidget(label_t1, 1, 7)
        grid_layout.addWidget(self.lineedit_t1, 1, 8)

        grid_layout.addWidget(self.msg_s, 2, 2)

        grid_layout.addWidget(info_s, 3, 0)
        grid_layout.addWidget(label_s, 3, 1)
        grid_layout.addWidget(self.lineedit_s, 3, 2)

        grid_layout.addWidget(self.msg_c, 2, 5)

        grid_layout.addWidget(self.info_c, 3, 3)
        grid_layout.addWidget(self.label_c, 3, 4)
        grid_layout.addWidget(self.lineedit_c, 3, 5)

        column_layout = QVBoxLayout()
        column_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))
        column_layout.addLayout(header_layout)
        column_layout.addItem(QSpacerItem(0, 25, QSizePolicy.Minimum, QSizePolicy.Minimum))
        column_layout.addLayout(grid_layout)
        column_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))

        control_layout = QHBoxLayout()
        control_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))
        control_layout.addLayout(column_layout)
        control_layout.addItem(QSpacerItem(0, 0, QSizePolicy.Expanding, QSizePolicy.Expanding))

        layout = QVBoxLayout()
        layout.addLayout(control_layout)
        layout.addLayout(bottom_bar)

        self.setLayout(layout)

        self.lineedit_t0.textChanged.connect(self.validate_t0)
        self.lineedit_t0.textChanged.connect(self.validate_t1)
        self.lineedit_t0.textChanged.connect(self.validate_dt)
        self.lineedit_dt.textChanged.connect(self.validate_dt)
        self.lineedit_t1.textChanged.connect(self.validate_t0)
        self.lineedit_t1.textChanged.connect(self.validate_t1)
        self.lineedit_t1.textChanged.connect(self.validate_dt)
        self.lineedit_s.textChanged.connect(self.validate_s)
        self.lineedit_c.textChanged.connect(self.validate_c)

    def count_c(self, flag: bool):
        if flag:
            self.info_c.show()
            self.label_c.show()
            self.lineedit_c.show()
            self.validate_c()
        else:
            self.info_c.hide()
            self.label_c.hide()
            self.lineedit_c.hide()
            self.c_is_valid = True

        self.msg_c.hide()

    def validate_form(self):
        if self.t0_is_valid \
                and self.dt_is_valid \
                and self.t1_is_valid \
                and self.s_is_valid \
                and self.c_is_valid:
            self.run_btn.setEnabled(True)
        else:
            self.run_btn.setEnabled(False)

    def validate_t0(self):
        try:
            typed_value = float(self.lineedit_t0.text())
            if typed_value >= self.t1:
                raise ValueError()

            self.t0_is_valid = True
            self.t0 = typed_value
            self.msg_t0.hide()

        except ValueError:
            self.t0_is_valid = False
            self.msg_t0.show()

    def validate_dt(self):
        try:
            typed_value = float(self.lineedit_dt.text())
            if typed_value <= 0 \
                    or (self.t1 - self.t0) / typed_value < 1 \
                    or typed_value >= 1:
                raise ValueError()

            self.dt_is_valid = True
            self.dt = typed_value
            self.msg_dt.hide()
            self.validate_form()

        except ValueError:
            self.dt_is_valid = False
            self.msg_dt.show()

    def validate_t1(self):
        try:
            typed_value = float(self.lineedit_t1.text())
            if typed_value <= self.t0:
                raise ValueError()

            self.t1_is_valid = True
            self.t1 = typed_value
            self.msg_t1.hide()

        except ValueError:
            self.t1_is_valid = False
            self.msg_t1.show()

    def validate_s(self):
        try:
            if self.lineedit_s.text() == "":
                self.s_is_valid = True
                self.s = 0
            else:
                typed_value = int(self.lineedit_s.text())
                if typed_value <= 0:
                    raise ValueError()
                self.s = typed_value

            self.s_is_valid = True
            self.msg_s.hide()

        except ValueError:
            self.s_is_valid = False
            self.msg_s.show()

        finally:
            self.validate_form()

    def validate_c(self):
        try:
            typed_value = float(self.lineedit_c.text())
            if typed_value <= 0:
                raise ValueError()

            self.c_is_valid = True
            self.c = typed_value
            self.msg_c.hide()

        except ValueError:
            self.c_is_valid = False
            self.msg_c.show()

        finally:
            self.validate_form()

